S-matrices in the holomorphic modular bootstrap approach

We numerically determine the S-matrix by using connection formulae in the modular linear differential equation (MLDE) approach to the holomorphic modular bootstrap. We then determine exact formulae using the fact that entries in the $S$-matrix are integer entries in a cyclotomic extension of the field of rational numbers. This provides a method that is intrinsic to the MLDE setup and does not require inputs outside this framework. The method is illustrated with a selection of examples.

==> anc/NumericalS_Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    828062,      19230]
NotebookOptionsPosition[    813392,      19035]
NotebookOutlinePosition[    813781,      19051]
CellTagsIndexPosition[    813738,      19048]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["S-matrices in the Holomorphic Modular Bootstrap Approach",
  FontSize->36,
  FontColor->GrayLevel[0]],
 StyleBox["\nby Akhila Sadanandan",
  FontColor->GrayLevel[0]]
}], "Title",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{{3.508551113772148*^9, 3.508551221274313*^9}, {
   3.508552732616384*^9, 3.508552774790135*^9}, {3.5185741489822206`*^9, 
   3.518574195554282*^9}, {3.540379001626438*^9, 3.540379002872649*^9}, {
   3.968911398234367*^9, 3.968911439136837*^9}, 3.968998335118512*^9, {
   3.97989350509778*^9, 3.979893546871794*^9}, {3.979893627246809*^9, 
   3.979893627624406*^9}, {3.979893664384385*^9, 3.9798936739981127`*^9}, 
   3.979899120086504*^9, {3.980229728929906*^9, 3.9802297367337914`*^9}, {
   3.980229867651807*^9, 3.980229897702429*^9}},
 FontSize->24,
 Background->RGBColor[
  0.047058823529411764`, 0.7137254901960784, 
   1.],ExpressionUUID->"b78a9a47-5c41-4294-89aa-9bed563181b4"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Obtaining numerical and exact expression for modular ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "_"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "4811d6a5-0d31-4c10-9c68-800c37b06a20"],
 StyleBox["-matrix . The calculation is performed with the function ",
  FontColor->GrayLevel[0]],
 StyleBox["CalculateS",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[";",
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.5410369352944937`*^9, 3.54103702864402*^9}, {
   3.9689115818373957`*^9, 3.968911642027253*^9}, {3.968971694222701*^9, 
   3.968971695526615*^9}, {3.979893684975237*^9, 3.979893834925159*^9}, 
   3.979952285413013*^9},
 FontSize->16,
 Background->RGBColor[
  1, 1, 0],ExpressionUUID->"53d28693-de09-4c3a-8977-d1af02d17bf4"],

Cell[TextData[{
 StyleBox["Usage:",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" ",
  FontSize->14],
 StyleBox["CalculateS",
  FontSize->14,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" gives the Frobenius power series solutions about z=0, w=0 and \
u=0. Also determines the q-series, numerical value of S and ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "_"], TraditionalForm]],ExpressionUUID->
  "a22534c6-b6b5-ec41-9079-e0a762d7c634"],
 "-matrices and the exact expression for",
 StyleBox[" ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "_"], TraditionalForm]],ExpressionUUID->
  "97e2441c-5d90-49b6-b4fb-4d2abddc9b7b"],
 ". This is based on the method explained in reference [1] given below",
 StyleBox["\n\n",
  FontSize->14],
 "1. Evaluate the section ",
 StyleBox["Definitions",
  FontSlant->"Italic",
  FontColor->RGBColor[0, 0, 1],
  Background->None],
 ". (All the function definitions are included in this section).  \n\n2. \
Run",
 StyleBox[" Table1;",
  FontSlant->"Italic"],
 " to get the table of Default Examples. Evaluate command ",
 StyleBox["CalculateS;",
  FontWeight->"Bold"],
 " It will give\n",
 Cell[BoxData[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"In", "[", "]"}], "=", "CalculateS"}], ";"}]}]], "Input",
  CellChangeTimes->{{3.508550581001711*^9, 3.508550597707722*^9}, {
   3.508550858611092*^9, 3.508550863208145*^9}, {3.508551032196597*^9, 
   3.508551032953741*^9}, {3.508551498604409*^9, 3.508551501763516*^9}},
  ExpressionUUID->"054f124c-ee20-41dd-b0ee-8b0a4e114062"],
 "\n",
 StyleBox["Out[]   =",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{" ", 
   GraphicsBox[
    TagBox[RasterBox[CompressedData["
1:eJzt3XtsHMd9wHGhBdIKDpDa/6RGjQA1UPSP/NEWkAGjRWskgJv2jyaAW/8R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      "], {{0, 107.39999999999999`}, {388.79999999999995`, 0}}, {0, 255},
      ColorFunction->RGBColor,
      ImageResolution->{120., 120.},
      RasterInterpolation->"High"],
     BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
     Selectable->False],
    DefaultBaseStyle->"ImageGraphics",
    ImageSize->{365.40000000000003`, Automatic},
    ImageSizeRaw->{388.79999999999995`, 107.39999999999999`},
    PlotRange->{{0, 388.79999999999995`}, {0, 107.39999999999999`}}]}]], 
  "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.5085505897909946`*^9, 3.508550598241061*^9}, {
    3.50855086044149*^9, 3.508550863897521*^9}, {3.508550897183949*^9, 
    3.508550911853828*^9}, {3.508551028675761*^9, 3.508551033321198*^9}, 
    3.50855129111223*^9, 3.508551502658403*^9},
  FontWeight->"Bold",ExpressionUUID->"30a4b910-9edd-40ba-bbe2-a5459b87b383"],
 "\n3. In the Drop-down menu, The options are: ",
 StyleBox["Default ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "and",
 StyleBox[" New",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".",
  FontSlant->"Italic"],
 " \n\t+ To view a default example( from the table1) calculation, click \
Default and press the ",
 StyleBox["Submit",
  FontSlant->"Italic",
  FontColor->GrayLevel[1],
  Background->RGBColor[1., 0., 0.]],
 " button. It asks Sl no.\n\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3W1sU9cdx/Fsk7pF64vBmw4VVRrStBd9sU0CCW3aUCt13V6slbLxomIq
tAqLQYTOZAOGVARsKBFbZhjCmwWKgiIlYgudTNZkoKTUDSmJUNIEVkKpsBfj
JAbycMmjfZ3Yuw92bMdOSK7NPcnt96N/EdwH35tzpB/nnntcvvX2O0W//nJB
QUHZ15Rfit468NK+fW/9/hffUP6wdW/ZrpK9O4t/tve3O0t27tv89leUjf9S
/vN8qaBA/X0MAAAAAAAAAAAAAAAAAAAAAAAAAAAAWAZ/V4uqrVcSfScAsOp4
nMWqw/V3Rd8JAKxI8uPgp+3aYLP90+BjOW3fEyI0PkhtueGTs+5g9ArAwmTf
lTMHdhen2n3AUX9jMJGIT4jQ+O5iW0WDP9sORq8ALMvfUGHTY/M3f3C4XK7T
FfE4tZ/9eEI/ZIkRWlxcevrqUOYOIhSAVXXX7NdGkJVXkuEnD96oP9/QO/dY
vqQItdnUJLZXdcixJ543NaRPGmTOGagXv9na0npzcP52AFh54jG3v6b7iccs
HqGHz1Zpw9mUo7KdN9RZ/+cyW+qcwbvnryXzUu6osuuzAiebmUEFsNLdqjuo
R9YhV/OdjCGhbkkRWlp1XY+/5IA24zyp1RUPyNIjDpfLcaRUD1O70xM/RWo+
Gc/XioaBPP+oAJB3c7Gmv0aqON/0iX8q/ZClzYU6PYl5VburVcp2XiKuD19I
TBLIvfVHtchMTgAMdbqrXdXuGzzJA1gdlIdrR9oreVvZ8dqUp+ulRWjlFSkm
d9doKXmwplvOOC8+7aodOEf2OLUMtblan+4PCQBPkfz4zkf1ZxKP1mlP10uL
UH235HGWFscXOLW6bCnnyVdPZ/uYu/WHeW8PwCKUJG12HdJz9GDdLW3bciJ0
bpWU8mjeq6djfMdAQwURCsD6EuNFdXpTtbwITaSiraK2piJ1R0dVqfbI7vSk
TnMmHu9PX2XyE8BqM+RxvnuiPv3lzVDTn4r1l+wd2p+XG6GJpUl2uz11h3z9
rJ6hKWtQh66e1rfNrWFiXSiA1aLvUrn+zK6uMqp1t7S0NNWfPa6v27QdfS+e
ifE5zdLKf2T9unvW5Z9XKucmVZM7Et+EspUdP69czH0+41KsCwWwiqhfREpf
6q7b/ce6zrmhYvwVUfECK/CzD1LvvnfUNj9CY7GpW+4T9sUuxbpQAKuN+oXL
pvpql6q6vqk9Y4297GvTdtd6/Jln33pfO7GuNT3z5N7/VGff8fhOu7tW3VPr
bs1YhMq6UAAAAAAAAAAAAAAAAAAAAAAAAAAAAABAVv+82EBRFCU6ilYrmg4A
OWAYTQeAHDCMpgNADhhG0wEgBwyj6QCQA4bRdADIAcNoOgDkgGE0HQBywDCa
DgA5YBhNB4AcMIymA0AOGEbTASAHDKPpAJADhtF0AMgBw2g6AOSAYTQdAHLA
MJoOADlgGE0HgBwwjKYDQA4YRtMBIAcMo+kAkAOG0XQAyAHDaDoA5IBhNB0A
csAwmg4AOWAYTQeAHDCMpgNADhhG0wEgBwyj6QCQA4bRdADIAcNoOgDkgGE0
HQBywDCaDgA5YJjSdBRFUaKjCAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACwCkh/PxV4ZbNv/bP31hRQ
yyql0ZSmUxowGg6L7kYAAkQGAsKDyAJ1/8ffE92TAMwmuf4qPHwsU0pjiu5P
AKZSHkKFJ49lSmlM0f0JwFTe554RnjyWKe83vyq6PwGYSnjsWKxE9ycAUwnP
HIuV6P4EYCrhmWOxEt2fAEwlPHMsVqL7E4CphGeOxUp0fwIwlfDMsViJ7k8A
phKeORYr0f0JwFTCM8diJbo/AZhKeOZYrET3JwBTCc8ci5Xo/gRgKuGZY7ES
3Z8ATCU8c1Krb/thyekY2f6C8DshQgEsRf7SY61/a8mI0yE5DzzYuNbYhwQb
B5Rbmml8/SnlW98778ujI5GPfteX3PhCsNwhlf+yL0+XEN2fAEyVl9zw73fL
UiTlUyPRQc/IlsKVFqHD7VPa3d0YSW58fTIYiwXdQSIUwPLlHhreHe6IFp/R
Cb/c2RHqvB2Z0P4JjHDf+LaVFaH3Nu0Zb/OMH/q+N7lx55REhAIwKOfQKBzt
UQN0puVXvuTGtf1/uTZz3x1ct8IiNEuVh2JEKACDcg4N7UE4NjC5+IDzp7sk
p0Mq++HiG/UIjVz6ifJ738Y3hheYWe0vU7bv6tcCvO/NA+qHHHnDvyFxwLr1
A/Zjysbh4m/7FruNwr6fl4w4P1D/ApC6J9Rr5WFSVHB3AjBX7uMubYIxEmnc
6l3kMEeXerGe8sU36hEaqtkz+floNHmP4Zm2Q/6UE0d7lI1d0pYj0w9T/tHM
cN/EjkJfSV3qrGz0/sW0kXDaFfXwT5fzcPRp9BGAFSv3CL237aI2FxqJDraP
2X8wf+C3/AjVKJ92O9TZIQ9OaVkaiVxKPt1rERqJqhcNz/q6Q7fuzWpRGpVG
ZpWNkamZzzpCnwX1EJYvbFzgihtHmjtCtwPqYdOBsDqL2xFqPhYgQgEsWR4i
dE2B97XKUGJAGJ3uDzceD76Y/jp+WRE68flk8o1PYeBM16yycfr6cGI8qUWo
Epg3H78Wv4p3x79n9Ks/uja3EsBf1avG438rvYvcxja3eiJzoQAMyUtu6FnX
9+apad9I/AE8Mipf2LpYdi0coRmvk/Qn7geTO9IiNORIPWbr5ENl292xTSkb
iy6qA9XUeCRCAeRV/iI0Xt4Xi0Y/uKM+UMfGQycS3zPKKULnZ2a2CNVjtms0
7cSMt+1EKIC8ynuE6uU/06MOR301ASIUgHXlHhreDWuzvIvfcEqdG52LpmwR
6j3TM2/jAhGqrX6PBSaKiFAAK0uuobGpPDQxLjfaA2mr6AsDNb1po1D9dY/0
4aPEYd4tlaEJ7Q4yIjR699xA8tMKg43aS/Phyw8Th+U/QqXmh1l/OiIUwKJy
TAzvjhpZS8LodL/c5h5zOqQadyj+UillLnRdeUhbrTkb8Iw7HWONn8wog9Rw
WD0s26KmqPS/UOM5yVk37R+Nf5TjO3OH5TNC1xzTbiwy01UnOc9NNrCoCcAy
5D7u8m6xp6+E10RGw1UvpT7gBy8FUo+JPro2vEmLuPkR+iD04c3Z1P9nSWw8
7eV+niM0McqN65GW+aVUIhT4Iss9QvXyvVoycvGyujq98/L4iZL+DZnHFAb2
nJxsUw7wTFYW9alJtX1MOb52+9wxgRNNoc6mkZfV1/rD2qdNN5589Or8L3g+
rFWXwY/tTt2orZPvrE5/Htc+P3W1/O7qUPoVtVrbbz83pWxvc0sLfTWACAWQ
Tb4ilCJCgS8g4ZljsRLdnwBMJTxzLFai+xOAqYRnjsVKdH8CMJXwzLFYie5P
AKYSnjkWK9H9CcBUwjPHYiW6PwGYSnjmWKxE9ycAUwnPHIuV6P4EYCrhmWOx
Et2fAEwlPHMsVqL7E4CphGeOxUp0fwIwlfe5Z4THjmXKt/5Z0f0JwFSBVzYL
Tx7LlNKYovsTgKmiodD9H31XePhYo5TGFN2fAMwWGQgIDx8LlPI3keieBCCG
9LeTgZc3ep//uvAgWnWlNJrSdEoDRsNh0d0IAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABg0P8BWELRPA==
     "], {{0, 105.}, {269.4, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{120., 120.},
     RasterInterpolation->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->Automatic,
   ImageSizeRaw->{269.4, 105.},
   PlotRange->{{0, 269.4}, {0, 105.}}]], "Input",ExpressionUUID->
  "f53440f9-2d91-1143-86c9-109ec6d2b393"],
 "\n\tInput S. No. from the table. The corresponding calculation is carried \
out and results are displayed.\n\t+ To do a new calculation click ",
 StyleBox["New",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ", and press the",
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["Submit",
  FontSlant->"Italic",
  FontColor->GrayLevel[1],
  Background->RGBColor[1., 0., 0.]],
 " button.",
 StyleBox["\n\t\n",
  FontSlant->"Italic"],
 "4. If the option",
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["New",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "is submitted, it leads to the interface to input central charge(c), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"weights", "(", 
    SubscriptBox["h", "i"]}], TraditionalForm]],ExpressionUUID->
  "c65dc9e2-273e-8d4b-861d-4c1a7e7ba160"],
 " in braces {",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "0"], TraditionalForm]],ExpressionUUID->
  "afade830-95f3-c44d-aebf-b0df7f959312"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "1"], TraditionalForm]],ExpressionUUID->
  "f1d6cf30-59de-054a-b06d-5eac4bd36b38"],
 ", ..., ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "b73d5ae0-23d5-4145-b8a1-68663a4db07a"],
 "}), and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "i"], TraditionalForm]],ExpressionUUID->
  "ea4c20d2-25b4-45bf-902b-3f79b0275049"],
 " ",
 Cell[BoxData[
  FormBox["values", TraditionalForm]],ExpressionUUID->
  "305d816a-8524-5d4c-bb05-0a99134e5d99"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", "i"]}], TraditionalForm]],ExpressionUUID->
  "f9d73466-e0c7-3149-9da4-6efa269162bd"],
 " in braces ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"1", ",", 
     SubscriptBox["a", "1"], ",", "...", ",", 
     SubscriptBox["a", 
      RowBox[{"n", "-", "1"}]]}]}], TraditionalForm]],ExpressionUUID->
  "da46974c-e3de-5e42-b20b-4360a7c7cf20"],
 "}: the q-series leading coefficients from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "i"], 
      SuperscriptBox["q", 
       SubscriptBox["\[Alpha]", "i"]]}], "+", 
     RowBox[{"O", "(", 
      SuperscriptBox["q", 
       RowBox[{
        SubscriptBox["\[Alpha]", "i"], "+", "1"}]], ")"}]}], ")"}], 
   TraditionalForm]],ExpressionUUID->"07759a01-6063-44e0-9360-9882e673685f"],
 ")\n\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3XlQXFtiHvDZbMfJ2BXPeGacmnHF4yo7jpN4UknK5fiPpOxUHLsqM3ZN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     "], {{0, 262.4671916010499}, {266.9666291713536, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{96.012, 96.012},
     RasterInterpolation->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->Automatic,
   ImageSizeRaw->{266.9666291713536, 262.4671916010499},
   PlotRange->{{0, 266.9666291713536}, {0, 262.4671916010499}}]], "Input",
  ExpressionUUID->"04202ea8-90f6-7342-a429-46c1a0058258"],
 "\t\n\tInput the required c, {0,",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "1"], TraditionalForm]],ExpressionUUID->
  "960c1a2c-86e3-1248-9e2e-f9cd3f0820ef"],
 ",..., ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "ad95293c-ca66-db48-a223-5eff86a05119"],
 "} and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"1", ",", 
     SubscriptBox["a", "1"], ","}]}], TraditionalForm]],ExpressionUUID->
  "f2a80c86-7172-b442-9767-afd44623e32f"],
 " ..., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"n", "-", "1"}]], "}"}], TraditionalForm]],ExpressionUUID->
  "4becf7e8-a47e-49e6-bbd4-35870a3c61f2"],
 " and click ",
 StyleBox["Submit",
  FontSlant->"Italic",
  FontColor->GrayLevel[1],
  Background->RGBColor[1., 0., 0.]],
 ". (After submitting, in relevant cases it will show the query for \[Rho] \
and has to be entered). The corresponding calculation is carried out and \
results are displayed.\n\t",
 StyleBox["\n",
  FontSize->14],
 StyleBox["References: ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox["\n1. S. Govindarajan, A. Jain and A. Sadanandan, ",
  FontSize->14],
 StyleBox["S-matrices in the holomorphic modular bootstrap approach.",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["\n2. F. Beukers and G. Heckman,  ",
  FontSize->14],
 StyleBox["Monodromy for the Hypergeometric function ",
  FontSize->14,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[" ", "n"], 
    SubscriptBox["F", 
     RowBox[{"n", "-", "1"}]]}], TraditionalForm]],
  FontSlant->"Italic",ExpressionUUID->
  "ab550900-1b6a-1e43-800d-75a3ba778740"],
 StyleBox[".  Invent Math 95, 325\[Dash]354 (1989). \
https://doi.org/10.1007/BF01393900\n",
  FontSize->14]
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{
  3.508551229126871*^9, {3.5085513968284817`*^9, 3.508551552730586*^9}, {
   3.508551585456825*^9, 3.5085516847310457`*^9}, {3.508551715364755*^9, 
   3.508551923122323*^9}, {3.508551971149437*^9, 3.508552031405306*^9}, {
   3.508552584446857*^9, 3.508552668484762*^9}, {3.508552743141321*^9, 
   3.508552746277108*^9}, {3.508552916782713*^9, 3.508553009370706*^9}, {
   3.508553043819542*^9, 3.508553092979123*^9}, {3.5085531256583557`*^9, 
   3.508553148766309*^9}, {3.508553224766841*^9, 3.5085532252286873`*^9}, {
   3.508554108332896*^9, 3.508554117018309*^9}, {3.5185738314731083`*^9, 
   3.5185738326858473`*^9}, {3.518765943255701*^9, 3.518765943739253*^9}, {
   3.5187660266272707`*^9, 3.518766054578684*^9}, {3.518767972771107*^9, 
   3.518767976591339*^9}, {3.530499962263664*^9, 3.53049996560655*^9}, {
   3.530516782610178*^9, 3.5305167830545464`*^9}, {3.530518476879387*^9, 
   3.530518489945579*^9}, {3.538715497102174*^9, 3.538715528333371*^9}, {
   3.54037855101742*^9, 3.540378552175681*^9}, {3.540664970656749*^9, 
   3.540664971212234*^9}, {3.5410343900387793`*^9, 3.541034392446135*^9}, {
   3.541037511286474*^9, 3.541037512565937*^9}, 3.544592955445012*^9, {
   3.5800039755516233`*^9, 3.580003983446735*^9}, {3.611198502384561*^9, 
   3.611198506916302*^9}, 3.9689116573805456`*^9, {3.968911732280759*^9, 
   3.968912106700303*^9}, {3.9689704542534037`*^9, 3.968970504445869*^9}, {
   3.968970536358793*^9, 3.968970579252699*^9}, {3.96897069235567*^9, 
   3.968971323442965*^9}, {3.9689713675381813`*^9, 3.968971393961671*^9}, {
   3.968971455890259*^9, 3.968971580376266*^9}, {3.968971627871841*^9, 
   3.968971635399791*^9}, {3.968971804818071*^9, 3.968971909923401*^9}, {
   3.968971975313039*^9, 3.968972071270637*^9}, {3.968972258653776*^9, 
   3.9689724118122253`*^9}, {3.968972443812224*^9, 3.968972578198559*^9}, {
   3.96897261088375*^9, 3.968972674113851*^9}, 3.9689728007718887`*^9, {
   3.96897283322884*^9, 3.968972978391152*^9}, {3.9689732965162687`*^9, 
   3.96897331643963*^9}, {3.968973377473496*^9, 3.9689733863552094`*^9}, {
   3.968973432949293*^9, 3.968973434930414*^9}, {3.968974348205474*^9, 
   3.968974348900378*^9}, {3.968987531605912*^9, 3.968987550549028*^9}, {
   3.969014772343176*^9, 3.969014785750578*^9}, {3.969059724252925*^9, 
   3.96905972526044*^9}, 3.969059942502168*^9, {3.96908195841429*^9, 
   3.969082028076785*^9}, 3.979893837862035*^9, 3.979893910715899*^9, 
   3.9798991426660805`*^9, {3.979899187080473*^9, 3.9798993348643203`*^9}, {
   3.979899384992466*^9, 3.9798993875362473`*^9}, 3.979899552140648*^9, {
   3.979899689234718*^9, 3.9799002464976215`*^9}, {3.979900386087831*^9, 
   3.9799003860921993`*^9}, {3.9799004559115543`*^9, 3.979900459787685*^9}, {
   3.979900523569151*^9, 3.979900565535137*^9}, {3.979900620066532*^9, 
   3.979900733564771*^9}, {3.979900907157215*^9, 3.979900907161951*^9}, {
   3.979901624657112*^9, 3.979901837549665*^9}, {3.9799027585237026`*^9, 
   3.9799027644686127`*^9}, {3.9799032230636787`*^9, 3.979903396246071*^9}, {
   3.9799035035450935`*^9, 3.9799035460833187`*^9}, {3.9799037095656433`*^9, 
   3.979903762931553*^9}, {3.979903824881365*^9, 3.9799038658934803`*^9}, {
   3.979942968680325*^9, 3.9799429686806498`*^9}, {3.97994434225246*^9, 
   3.9799443650429087`*^9}, 3.979944462127678*^9, {3.97994495378929*^9, 
   3.979944953789536*^9}, {3.979945002043099*^9, 3.9799450259065123`*^9}, {
   3.979946487828897*^9, 3.9799464878290997`*^9}, {3.979946660863078*^9, 
   3.979946666311152*^9}, {3.979946739637384*^9, 3.9799467567186403`*^9}, {
   3.979950057477537*^9, 3.979950113179995*^9}, {3.9799502975873737`*^9, 
   3.979950302403041*^9}, {3.979950345851101*^9, 3.979950378139666*^9}, {
   3.979951795308394*^9, 3.97995188662818*^9}, {3.9799519580343647`*^9, 
   3.979951969898459*^9}, {3.979952076474683*^9, 3.9799522562811728`*^9}, 
   3.979952456753524*^9, 3.9799655972707853`*^9, {3.979965653693873*^9, 
   3.979965654142766*^9}, {3.980229753394381*^9, 3.980229756489628*^9}, {
   3.980229814303935*^9, 3.980229852500951*^9}, {3.980229988942524*^9, 
   3.980229994360688*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"efcdbd20-7393-4d2a-891a-93b1f024876c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.97493360868945*^9, 3.974933628937146*^9}, {
   3.974939660806275*^9, 3.974939665909194*^9}, 3.975021917062783*^9, {
   3.977895688289151*^9, 3.977895688737175*^9}, {3.979899557732153*^9, 
   3.9798995596291523`*^9}},ExpressionUUID->"1b478d91-383d-4aad-ad45-\
0025cb03b48e"],

Cell[CellGroupData[{

Cell["Std", "Subsubsection",
 CellChangeTimes->{{3.953013664425847*^9, 
  3.953013669813259*^9}},ExpressionUUID->"a9f19c97-d521-4e42-aead-\
fc56bb00ef47"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Defining", " ", "standard", " ", "series"}], "*)"}]], "Input",
 CellChangeTimes->{{3.958002573743409*^9, 3.958002602190516*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc6ca680-781f-46ed-bab3-93ef52fae46b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "55"}], ";"}]], "Input",
 CellChangeTimes->{{3.979286444092887*^9, 3.97928644813657*^9}, {
  3.9792867115029182`*^9, 3.979286716006712*^9}, {3.979286977749902*^9, 
  3.9792869779329853`*^9}, {3.979554659254181*^9, 3.9795546599260254`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"612d5d4e-1b4d-486b-bc21-a3c4c9085c32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NNmax", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lmax", "=", 
   RowBox[{
    RowBox[{"IntegerPart", "[", 
     RowBox[{"NNmax", "/", "10"}], "]"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mmax", "=", 
   RowBox[{"IntegerPart", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "NNmax"}], "]"}], "+", "10"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"s", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eta", "[", "q_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["q", 
    FractionBox["1", "24"]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "1"}], "NNmax"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"m", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "m"}], "-", "1"}], ")"}], "/", "2"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"m", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "m"}], "+", "1"}], ")"}], "/", "2"}]}]]}], 
         ")"}]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Etah", "[", "q_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "1"}], "NNmax"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"m", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "m"}], "-", "1"}], ")"}], "/", "2"}]}]], "+", 
         SuperscriptBox["q", 
          RowBox[{"m", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "m"}], "+", "1"}], ")"}], "/", "2"}]}]]}], ")"}]}],
       ")"}]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E2", "[", "q_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"1", "-", " ", 
    RowBox[{"24", " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "1"}], 
       RowBox[{"2", "*", "NNmax"}]], 
      RowBox[{
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"1", ",", "m"}], "]"}], 
       SuperscriptBox["q", "m"]}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E4", "[", "q_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"1", "+", " ", 
    RowBox[{"240", " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "1"}], "NNmax"], 
      RowBox[{
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"3", ",", "m"}], "]"}], 
       SuperscriptBox["q", "m"]}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6", "[", "q_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"1", "-", 
    RowBox[{"504", " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "1"}], "NNmax"], 
      RowBox[{
       RowBox[{"DivisorSigma", "[", 
        RowBox[{"5", ",", "m"}], "]"}], 
       SuperscriptBox["q", "m"]}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E12", "[", "q_", "]"}], ":=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Eta", "[", "q", "]"}], "24"], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", 
         RowBox[{"NNmax", "+", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E12inv", "[", "q_", "]"}], ":=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Eta", "[", "q", "]"}], 
        RowBox[{"-", "24"}]], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "NNmax"}], "}"}]}], "]"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"E4", "[", "q", "]"}], "3"], 
        RowBox[{"E12inv", "[", "q", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "NNmax"}], "}"}]}], "]"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jhat", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"J", "[", "q", "]"}], "-", "744"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9521253079744253`*^9, 3.952125335033869*^9}, 
   3.952747462871071*^9, {3.95274749342132*^9, 3.952747495213003*^9}, {
   3.953352770883939*^9, 3.95335280367365*^9}, {3.953352844334922*^9, 
   3.95335286449737*^9}, {3.953353713434704*^9, 3.95335371616854*^9}, 
   3.953946109004911*^9, {3.958002455991073*^9, 3.958002457568548*^9}, {
   3.958002550246995*^9, 3.958002553094901*^9}, 3.9592272865992804`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"3a87744b-8773-41ae-a8b1-6056c8de480c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Functions", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"alp", "[", 
     RowBox[{"c_", ",", "h_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", "h", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Alpha]", 
           RowBox[{"i", "-", "1"}]], "=", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           FractionBox["c", "24"]}]}], "}"}]}], "]"}], ";"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Halp", "[", "\[Alpha]_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", "H", ",", "res"}], "}"}], ",", 
      RowBox[{
       RowBox[{"c", "=", 
        RowBox[{
         RowBox[{"-", "24"}], 
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{"H", "=", 
        RowBox[{"{", "0", "}"}]}], ";", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "2"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "\[Alpha]", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"H", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"H", ",", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", 
                FractionBox["c", "24"]}]}], "]"}], "]"}]}], ";"}], "}"}]}], 
        "]"}], ";", 
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"c", ",", "H"}], "}"}]}], ";", "res"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ell", "[", "\[Alpha]_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "n", "}"}], ",", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "\[Alpha]", "]"}]}], ";", 
       RowBox[{
        RowBox[{"n", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "2"]}], "-", 
        RowBox[{"6", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Alph", ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["\[Alpha]", 
        RowBox[{"i", "-", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "H", "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", ":=", 
     RowBox[{"Length", "[", "H", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]val", "[", "H_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["\[Alpha]", 
        RowBox[{"i", "-", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "H", "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dNmax", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wtoq", "[", "sol_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", "sol", "]"}], "/.", 
         RowBox[{"w", "->", 
          RowBox[{"1728", "/", 
           RowBox[{"J", "[", "q", "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "dNmax"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fser", "[", "x_", "]"}], ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "\[Lambda]"], 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"n", "=", "0"}], 
          RowBox[{"fNmax", "+", "1"}]], 
         RowBox[{
          SubscriptBox["a1", "n"], 
          SuperscriptBox["x", "n"]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.953005347060468*^9, 3.9530053980624638`*^9}, {
   3.953005458417238*^9, 3.953005460033388*^9}, 3.953005492242812*^9, {
   3.953005525612043*^9, 3.953005530340042*^9}, {3.953005585774651*^9, 
   3.9530057957992163`*^9}, {3.953005871754944*^9, 3.9530058947152777`*^9}, {
   3.953006015968525*^9, 3.953006041913938*^9}, {3.953006075106353*^9, 
   3.953006092995384*^9}, {3.953006150807987*^9, 3.95300622183352*^9}, {
   3.9530062566911716`*^9, 3.9530062904440947`*^9}, {3.953006344181352*^9, 
   3.953006392479879*^9}, {3.953006608912909*^9, 3.953006686323661*^9}, {
   3.953006722517294*^9, 3.953006776055256*^9}, 3.953006812545698*^9, {
   3.953006857389351*^9, 3.9530069641715317`*^9}, {3.953006996793337*^9, 
   3.953007129980561*^9}, {3.953007196558123*^9, 3.953007202310334*^9}, {
   3.953007255868339*^9, 3.953007264963148*^9}, {3.95300731202326*^9, 
   3.953007479133021*^9}, {3.95300761024009*^9, 3.953007664939313*^9}, {
   3.953007696640172*^9, 3.953007700281046*^9}, 3.953007745924452*^9, {
   3.953007791198742*^9, 3.953007828673386*^9}, {3.9530078743028793`*^9, 
   3.953007907378187*^9}, {3.953008263125794*^9, 3.953008575516692*^9}, {
   3.95300860654589*^9, 3.953008609520297*^9}, {3.953008640874357*^9, 
   3.9530086918077908`*^9}, {3.953008852571771*^9, 3.953008870561947*^9}, {
   3.95300897489516*^9, 3.953008979606259*^9}, {3.953009049131081*^9, 
   3.953009056834593*^9}, {3.953009352388709*^9, 3.95300935586075*^9}, {
   3.9530094177210903`*^9, 3.953009440073516*^9}, {3.953009492084161*^9, 
   3.953009541437911*^9}, {3.953009583848274*^9, 3.953009584351698*^9}, {
   3.953009620593287*^9, 3.953009683209991*^9}, {3.953009761522891*^9, 
   3.953009774026745*^9}, 3.953010189681089*^9, {3.953010498082148*^9, 
   3.953010500329113*^9}, {3.953010540200883*^9, 3.953010558495363*^9}, {
   3.95301059506257*^9, 3.953010647388782*^9}, {3.95301070010039*^9, 
   3.953010702419112*^9}, {3.953010752530139*^9, 3.953010771168929*^9}, {
   3.95301090642078*^9, 3.953010956707934*^9}, {3.953011055248255*^9, 
   3.953011101742166*^9}, 3.953011180692052*^9, {3.953011240202032*^9, 
   3.953011271495874*^9}, {3.953011359141693*^9, 3.953011371468812*^9}, {
   3.953011431634412*^9, 3.9530114843196907`*^9}, {3.9530115253981113`*^9, 
   3.953011527316694*^9}, {3.953011580715525*^9, 3.9530115939317904`*^9}, {
   3.953011692309214*^9, 3.953011727553533*^9}, {3.953011839087957*^9, 
   3.9530119077001257`*^9}, {3.953011940428996*^9, 3.953012211574583*^9}, {
   3.953012409513777*^9, 3.953012647858954*^9}, 3.953012815258918*^9, 
   3.953012990858943*^9, {3.953013050730241*^9, 3.953013059825818*^9}, {
   3.953013107337645*^9, 3.953013341896272*^9}, {3.953013390392454*^9, 
   3.953013415711679*^9}, {3.953013471230925*^9, 3.953013551382778*^9}, {
   3.953013597032139*^9, 3.953013611096304*^9}, {3.95301371063592*^9, 
   3.9530137206676826`*^9}, {3.953013845751395*^9, 3.953013846822201*^9}, 
   3.953077229422646*^9, {3.953078010196894*^9, 3.953078129390067*^9}, {
   3.9530781743879957`*^9, 3.953078178907331*^9}, {3.9530782650720873`*^9, 
   3.953078332485054*^9}, {3.9530790751304607`*^9, 3.953079075769746*^9}, 
   3.953079126970065*^9, {3.953080580321902*^9, 3.953080595778451*^9}, {
   3.953084639052515*^9, 3.9530846592361603`*^9}, {3.953091909062768*^9, 
   3.953091927716408*^9}, {3.953092301358891*^9, 3.953092304981761*^9}, {
   3.953092413825313*^9, 3.953092423793152*^9}, {3.9530924707955313`*^9, 
   3.9530924718672037`*^9}, 3.953092521380615*^9, {3.953092565844243*^9, 
   3.953092578602763*^9}, {3.95309293361885*^9, 3.953092941690888*^9}, {
   3.953092989236181*^9, 3.953093013258078*^9}, 3.953093141505857*^9, {
   3.953096692116935*^9, 3.953096692330845*^9}, {3.95309717212687*^9, 
   3.953097172765753*^9}, {3.953097966836243*^9, 3.953097978746968*^9}, {
   3.953098069010043*^9, 3.953098112922289*^9}, {3.953124882208254*^9, 
   3.953125235445869*^9}, {3.953160097948937*^9, 3.953160151379135*^9}, {
   3.953160364158303*^9, 3.953160377876301*^9}, {3.953160564071653*^9, 
   3.9531605898396053`*^9}, {3.953160740212049*^9, 3.953160753563533*^9}, {
   3.953160844001993*^9, 3.953160972711763*^9}, {3.953161020343634*^9, 
   3.953161049407694*^9}, {3.9531612140048122`*^9, 3.953161239131504*^9}, {
   3.9531692096635647`*^9, 3.953169212967221*^9}, {3.953169276735753*^9, 
   3.953169277567203*^9}, {3.953169409302435*^9, 3.953169413622373*^9}, 
   3.95317749897406*^9, 3.953177809962213*^9, {3.953193051235923*^9, 
   3.953193057036162*^9}, {3.953883188378376*^9, 3.953883263315239*^9}, {
   3.953884268700323*^9, 3.953884283220128*^9}, {3.953884713863293*^9, 
   3.953884714870902*^9}, {3.953885137330142*^9, 3.953885142081723*^9}, {
   3.953938771745787*^9, 3.9539388084961853`*^9}, {3.953938840385243*^9, 
   3.953938842584044*^9}, {3.95393895851713*^9, 3.953938959797364*^9}, {
   3.95393999873278*^9, 3.953940002252844*^9}, {3.953945415428558*^9, 
   3.953945421988722*^9}, {3.953946485773391*^9, 3.953946535252243*^9}, {
   3.954197961744342*^9, 3.954198082470628*^9}, {3.954198168550454*^9, 
   3.954198170701396*^9}, {3.954199409745449*^9, 3.954199411597526*^9}, {
   3.954200305012706*^9, 3.954200316716695*^9}, {3.954202111479953*^9, 
   3.95420213203281*^9}, {3.954202196999734*^9, 3.954202244207368*^9}, {
   3.954202310741757*^9, 3.954202318892308*^9}, {3.954203641664007*^9, 
   3.954203650134707*^9}, {3.954203738521436*^9, 3.954203740192855*^9}, {
   3.954203793761406*^9, 3.954203815206706*^9}, {3.9542041055654583`*^9, 
   3.9542041263567667`*^9}, 3.954204217950294*^9, {3.954204256391023*^9, 
   3.954204268230435*^9}, {3.954204412344042*^9, 3.954204416047144*^9}, {
   3.9542044645045433`*^9, 3.954204540193748*^9}, {3.954204631207575*^9, 
   3.954204646127169*^9}, {3.954204747294429*^9, 3.954204796206558*^9}, {
   3.954204866741015*^9, 3.954204869428724*^9}, {3.95420490425873*^9, 
   3.954204933562358*^9}, {3.954205055083336*^9, 3.95420506052806*^9}, {
   3.95420547380073*^9, 3.9542054752224083`*^9}, {3.954205652132077*^9, 
   3.954205655587818*^9}, {3.954212633258708*^9, 3.954212643770615*^9}, {
   3.954212676227234*^9, 3.9542127169051237`*^9}, {3.954212864544641*^9, 
   3.954212870838566*^9}, {3.954213005414005*^9, 3.954213029841148*^9}, 
   3.9542134222004633`*^9, {3.954213588484256*^9, 3.9542136251380777`*^9}, {
   3.954214220116168*^9, 3.954214250531*^9}, {3.954215104371423*^9, 
   3.95421510518719*^9}, {3.954219246277624*^9, 3.954219254084673*^9}, {
   3.954335108472666*^9, 3.954335172650925*^9}, {3.956281054131702*^9, 
   3.956281112052115*^9}, {3.956281155696002*^9, 3.9562813817051153`*^9}, 
   3.956281471562743*^9, 3.956281549556474*^9, {3.956282172192011*^9, 
   3.9562822517499247`*^9}, {3.956282285014483*^9, 3.956282306917839*^9}, {
   3.956282348848189*^9, 3.956282353621831*^9}, {3.956282502504135*^9, 
   3.956282523349919*^9}, {3.956282679390737*^9, 3.956282701613872*^9}, {
   3.96292355022616*^9, 3.96292357136244*^9}, {3.963097069858354*^9, 
   3.963097075586206*^9}, {3.9637193985841217`*^9, 3.963719506470149*^9}, {
   3.978059729263281*^9, 3.978059752047955*^9}, 3.9780678975892963`*^9, {
   3.978094395171757*^9, 3.978094440164814*^9}, {3.9791678014495287`*^9, 
   3.979167806801738*^9}, 3.979168708332778*^9, 3.979168788661135*^9, {
   3.979176950657756*^9, 3.9791769642175617`*^9}, {3.979686473170012*^9, 
   3.979686477321607*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"58b9fad3-17a3-4817-b3ad-fe23645cf5e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["FPS", "Subsubsection",
 CellChangeTimes->{{3.974933739071989*^9, 3.974933739479714*^9}, {
  3.978069959369137*^9, 
  3.9780699602568808`*^9}},ExpressionUUID->"53f6fbe4-5052-4c87-ba15-\
4ef7cd8536ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps2", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_", ",", "fNmax_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "H", "]"}]}], ";", 
     RowBox[{"\[Mu]2", "=", 
      RowBox[{
       SubscriptBox["\[Alpha]", "0"], 
       SubscriptBox["\[Alpha]", "1"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", 
                RowBox[{"3", "z"}]], "+", 
               FractionBox["1", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Mu]2", " ", "g"}], 
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "2"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", "u"}]], "+", 
               FractionBox["5", 
                RowBox[{"6", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Mu]2", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "2"], " ", "u"}]]}], ")"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "2"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox["5", 
                RowBox[{"6", "w"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Mu]2", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "w"}], ")"}]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"X0", ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{"X1", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{"X2", ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"nvec", " ", 
              SuperscriptBox[
               RowBox[{"(", "1728", ")"}], 
               RowBox[{"-", 
                RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}], 
         "/.", "cond"}], "//", "Simplify"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.979168125228303*^9, 3.979168131683427*^9}, {
   3.9791685441448383`*^9, 3.979168561406335*^9}, 3.979169186168633*^9, {
   3.979169414743217*^9, 3.979169414934219*^9}, {3.979170438178647*^9, 
   3.979170451866438*^9}, {3.9791708985797873`*^9, 3.979170928266417*^9}, {
   3.979171444258085*^9, 3.979171455626117*^9}, {3.979172775541888*^9, 
   3.9791727886696033`*^9}, {3.979172859621552*^9, 3.979172862237255*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"52119b63-1c28-444a-ac4a-7690d5a9363a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps3", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_", ",", "fNmax_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "H", "]"}]}], ";", 
     RowBox[{"\[Mu]1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], 
          SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "-", 
       FractionBox["1", "18"]}]}], ";", 
     RowBox[{"\[Mu]2", "=", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Alpha]", "0"]}], 
       SubscriptBox["\[Alpha]", "1"], 
       SubscriptBox["\[Alpha]", "2"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"g", ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "3"}], "}"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["2", "z"], "+", 
              FractionBox["3", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["2", 
               RowBox[{"9", 
                SuperscriptBox["z", "2"]}]], "+", 
              FractionBox["4", 
               RowBox[{"3", "z", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
              FractionBox["\[Mu]1", 
               RowBox[{"z", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"g", ",", "z"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{"\[Mu]2", " ", "g"}], 
            RowBox[{
             SuperscriptBox["z", "2"], 
             RowBox[{"(", 
              RowBox[{"z", "-", "1"}], ")"}]}]]}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"fu1", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "3"}], "}"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", "/", "2"}], 
               RowBox[{"u", "-", "1"}]], "+", 
              FractionBox["3", 
               RowBox[{"2", "u"}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"5", "/", "9"}], "+", "\[Mu]1"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"u", "-", "1"}], ")"}], "2"]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"5", "/", "3"}], "-", "\[Mu]1"}], 
               RowBox[{"u", 
                RowBox[{"(", 
                 RowBox[{"u", "-", "1"}], ")"}]}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"\[Mu]2", " ", "fu1"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "-", "1"}], ")"}], "3"], "u"}]]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"g", ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "3"}], "}"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", "/", "2"}], "w"], "+", 
              FractionBox["3", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"5", "/", "9"}], "+", "\[Mu]1"}], 
               SuperscriptBox["w", "2"]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"5", "/", "3"}], "-", "\[Mu]1"}], 
               RowBox[{"w", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
            RowBox[{"D", "[", 
             RowBox[{"g", ",", "w"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{"\[Mu]2", " ", "g"}], 
            RowBox[{
             SuperscriptBox["w", "3"], 
             RowBox[{"(", 
              RowBox[{"w", "-", "1"}], ")"}]}]]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"X0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X2", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"nvec", " ", 
               SuperscriptBox[
                RowBox[{"(", "1728", ")"}], 
                RowBox[{"-", 
                 RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}],
           "/.", "cond"}], "/.", 
         RowBox[{
          SubscriptBox["a1", 
           RowBox[{"1", ",", "1"}]], "->", "x"}]}], "//", "Simplify"}], 
       "}"}]}], ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9749682874559803`*^9, 3.974968314790394*^9}, {
   3.974968350406487*^9, 3.974968354862064*^9}, {3.975384084063939*^9, 
   3.975384085212103*^9}, {3.975384559246063*^9, 3.97538458752344*^9}, {
   3.975385646507012*^9, 3.975385955376753*^9}, {3.975386084485473*^9, 
   3.9753860878451357`*^9}, {3.975386180658729*^9, 3.975386318950859*^9}, {
   3.975386426654666*^9, 3.975386467367816*^9}, {3.975386572857016*^9, 
   3.975386625886492*^9}, {3.975387847220523*^9, 3.975387933820945*^9}, 
   3.975388014964487*^9, {3.975388089324472*^9, 3.975388094094813*^9}, {
   3.975388222224146*^9, 3.975388225342431*^9}, {3.975388396165303*^9, 
   3.975388428308112*^9}, {3.97538846161479*^9, 3.9753885108859453`*^9}, {
   3.975388651820911*^9, 3.975388655477311*^9}, {3.975388713725569*^9, 
   3.9753887562208014`*^9}, {3.975388834705589*^9, 3.975388846930563*^9}, {
   3.975388887916518*^9, 3.975388897041319*^9}, {3.975389168752893*^9, 
   3.975389173205419*^9}, 3.97539003547425*^9, 3.975390155033448*^9, 
   3.975391115597681*^9, 3.975391279549953*^9, {3.975391382960667*^9, 
   3.975391385151761*^9}, {3.977980964358746*^9, 3.977981152706387*^9}, {
   3.977981364347918*^9, 3.9779813799605093`*^9}, {3.977981429236368*^9, 
   3.977981432883825*^9}, {3.9779814845962048`*^9, 3.977981613847089*^9}, {
   3.977981656444088*^9, 3.977981694938925*^9}, {3.97798240529819*^9, 
   3.977982420942803*^9}, {3.977982619162962*^9, 3.977982629961613*^9}, {
   3.977982679603915*^9, 3.977982683766331*^9}, {3.9779830367540894`*^9, 
   3.977983038825609*^9}, 3.977983220003809*^9, {3.9780569975663357`*^9, 
   3.978057014605948*^9}, {3.978062006693302*^9, 3.978062011803693*^9}, {
   3.9780627555853*^9, 3.978062761160239*^9}, 3.978063029173867*^9, {
   3.978067995855403*^9, 3.978068033089132*^9}, 3.9780938109442577`*^9, 
   3.978093991537462*^9, 3.9780940302715225`*^9, 3.978094110649265*^9, {
   3.979173013087205*^9, 3.979173074115584*^9}, {3.979173442976475*^9, 
   3.979173453647946*^9}, 3.9791754477452717`*^9, {3.9791770790260987`*^9, 
   3.979177079201285*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"16e0dcb2-7321-4ca6-bd27-b7563bed843e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps33", "[", 
   RowBox[{"c_", ",", "H_", ",", "\[Rho]cond_", ",", "nvec_", ",", "fNmax_"}],
    "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], 
          SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "+", 
       FractionBox["1", "36"]}]}], ";", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Alpha]", "0"]}], 
       SubscriptBox["\[Alpha]", "1"], 
       SubscriptBox["\[Alpha]", "2"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Rho]", ":=", 
      RowBox[{"\[Rho]val", "/.", "\[Rho]cond"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "3"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "z"], "+", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox[
                RowBox[{"1", "+", "\[Mu]"}], 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "-", 
               FractionBox["1", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", "\[Nu]"}], ")"}], " ", "g"}], 
             RowBox[{"z", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"\[Rho]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "2"], 
              RowBox[{"(", 
               RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "3"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["3", 
                RowBox[{"u", "-", "1"}]], "+", 
               FractionBox["1", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "36"}], "+", "\[Mu]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"3", "/", "2"}], "-", "\[Mu]"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{"1", "/", "4"}], 
                SuperscriptBox["u", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Nu]", "+", "\[Rho]", "-", 
                RowBox[{"\[Rho]", " ", "u"}]}], ")"}], " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "3"], 
              SuperscriptBox["u", "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "3"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["3", "w"], "+", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "36"}], "+", "\[Mu]"}], 
                SuperscriptBox["w", "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"3", "/", "2"}], "-", "\[Mu]"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{"1", "/", "4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Nu]", "+", 
                RowBox[{"\[Rho]", " ", "w"}]}], ")"}], "g"}], 
             RowBox[{
              SuperscriptBox["w", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"X0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X2", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"nvec", " ", 
               SuperscriptBox[
                RowBox[{"(", "1728", ")"}], 
                RowBox[{"-", 
                 RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}],
           "/.", "cond"}], "/.", 
         RowBox[{
          SubscriptBox["a1", 
           RowBox[{"2", ",", "1"}]], "->", "x"}]}], "//", "Simplify"}], 
       "}"}]}], ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9767077395100937`*^9, {3.976750376513683*^9, 3.976750457102749*^9}, {
   3.976750494230492*^9, 3.9767504966593*^9}, {3.976750534428813*^9, 
   3.976750541102313*^9}, {3.9767507143017063`*^9, 3.976750718925358*^9}, {
   3.9767508081387787`*^9, 3.9767508107956133`*^9}, 3.976751296864484*^9, {
   3.976751942157*^9, 3.976751964382621*^9}, {3.976752006776849*^9, 
   3.976752009769559*^9}, {3.976752139792878*^9, 3.976752157648566*^9}, {
   3.976752227577307*^9, 3.9767522287368393`*^9}, {3.976752451421879*^9, 
   3.976752464875516*^9}, {3.9767526569485188`*^9, 3.976752660192898*^9}, {
   3.976752931843646*^9, 3.976752942041357*^9}, {3.9767530676451387`*^9, 
   3.976753086188855*^9}, {3.9767533929076653`*^9, 3.976753394239781*^9}, {
   3.97675918470038*^9, 3.976759221531466*^9}, {3.97675925834056*^9, 
   3.976759270642871*^9}, {3.978057039478109*^9, 3.978057054285917*^9}, {
   3.978057236653405*^9, 3.978057277642039*^9}, {3.978058646027823*^9, 
   3.978058683099343*^9}, 3.9780588677370443`*^9, {3.978058902394251*^9, 
   3.978058905089966*^9}, {3.9780589888405037`*^9, 3.978058999663705*^9}, {
   3.978059165694947*^9, 3.978059170206627*^9}, {3.9780592160260773`*^9, 
   3.978059238136813*^9}, {3.9780595590947123`*^9, 3.978059603841629*^9}, {
   3.978060995259853*^9, 3.978060995984831*^9}, {3.9780658400250177`*^9, 
   3.978065861297327*^9}, 3.978074479362457*^9, 3.9780938849752064`*^9, 
   3.978093971347019*^9, 3.9780940165042534`*^9, 3.978094101421294*^9, {
   3.979174838180949*^9, 3.9791748639594917`*^9}, {3.979174946337278*^9, 
   3.979174948822667*^9}, 3.979175455129366*^9, {3.979177072873921*^9, 
   3.9791770748175*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"bc5619c6-689d-4097-a126-8599d3bdc6ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps40", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_", ",", "fNmax_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       SubscriptBox["\[Alpha]", "0"], " ", 
       SubscriptBox["\[Alpha]", "1"], " ", 
       SubscriptBox["\[Alpha]", "2"], " ", 
       SubscriptBox["\[Alpha]", "3"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["4", "z"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["20", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox["22", 
                RowBox[{"3", "z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["\[Kappa]", 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["3", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "3"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"\[Kappa]", "/", "3"}]}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", "/", "3"}], "+", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"z", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["5", 
                RowBox[{"u", "-", "1"}]], "+", 
               FractionBox["3", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"155", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"55", "/", "6"}], "-", "\[Kappa]"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox["u", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"10", "/", "3"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "18"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "3"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "4"], 
              SuperscriptBox["u", "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["5", "w"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"155", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox["w", "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"55", "/", "6"}], "-", "\[Kappa]"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"10", "/", "3"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"w", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "18"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox["w", "3"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "4"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"X0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X2", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"nvec", " ", 
               SuperscriptBox[
                RowBox[{"(", "1728", ")"}], 
                RowBox[{"-", 
                 RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}],
           "/.", "cond"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"1", ",", "1"}]], "->", 
            SubscriptBox["x", "1"]}], ",", 
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"2", ",", "1"}]], "->", 
            SubscriptBox["x", "2"]}]}], "}"}]}], "//", "Simplify"}], "}"}]}], 
     ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9767077395100937`*^9, {3.976750376513683*^9, 3.976750457102749*^9}, {
   3.976750494230492*^9, 3.9767504966593*^9}, {3.976750534428813*^9, 
   3.976750541102313*^9}, {3.9767507143017063`*^9, 3.976750718925358*^9}, {
   3.9767508081387787`*^9, 3.9767508107956133`*^9}, 3.976751296864484*^9, {
   3.976751942157*^9, 3.976751964382621*^9}, {3.976752006776849*^9, 
   3.976752009769559*^9}, {3.976752139792878*^9, 3.976752157648566*^9}, {
   3.976752227577307*^9, 3.9767522287368393`*^9}, {3.976752451421879*^9, 
   3.976752464875516*^9}, {3.9767526569485188`*^9, 3.976752660192898*^9}, {
   3.976752931843646*^9, 3.976752942041357*^9}, {3.9767530676451387`*^9, 
   3.976753086188855*^9}, {3.9767533929076653`*^9, 3.976753394239781*^9}, {
   3.976757946754241*^9, 3.976757947329589*^9}, {3.97675798516834*^9, 
   3.976758013331384*^9}, {3.976758046674019*^9, 3.976758065415312*^9}, {
   3.9767581381450367`*^9, 3.976758176197216*^9}, {3.976758239642179*^9, 
   3.97675828177506*^9}, {3.97675833139483*^9, 3.97675845941386*^9}, 
   3.976758562625531*^9, {3.976758615623872*^9, 3.9767586166313963`*^9}, {
   3.976759050126087*^9, 3.976759068469368*^9}, 3.976759246638474*^9, {
   3.976759281246439*^9, 3.976759306845151*^9}, {3.976759483172721*^9, 
   3.976759505084171*^9}, {3.976773267529461*^9, 3.976773299709375*^9}, {
   3.977027841477606*^9, 3.9770278965693893`*^9}, {3.978057117469815*^9, 
   3.9780572047834377`*^9}, {3.978059256611219*^9, 3.97805927209248*^9}, {
   3.978061687925082*^9, 3.978061711341234*^9}, {3.978062161918138*^9, 
   3.978062170597187*^9}, 3.978074489603593*^9, 3.9780938109888153`*^9, 
   3.9780939714212704`*^9, 3.9780940165112*^9, 3.9780941015212536`*^9, {
   3.978999922424127*^9, 3.978999933480343*^9}, {3.979000087542425*^9, 
   3.97900012711944*^9}, 3.979000654400316*^9, {3.97900270948449*^9, 
   3.979002743164239*^9}, {3.979002796020739*^9, 3.979002829292879*^9}, {
   3.979003125324815*^9, 3.979003189469773*^9}, {3.979003394404994*^9, 
   3.979003423940254*^9}, {3.9790039392286*^9, 3.979003954354343*^9}, {
   3.979004304779026*^9, 3.979004337057632*^9}, {3.979004572387251*^9, 
   3.979004577306231*^9}, 3.979004921835272*^9, {3.979004955373481*^9, 
   3.979004960381367*^9}, {3.979005335419821*^9, 3.9790053466435823`*^9}, 
   3.979005879295184*^9, 3.9790061394758024`*^9, {3.979009912527478*^9, 
   3.979009959358438*^9}, {3.979010452723167*^9, 3.9790104558916187`*^9}, 
   3.979010726037648*^9, 3.979010769580695*^9, {3.979174931219055*^9, 
   3.9791749373467607`*^9}, {3.979174975282385*^9, 3.979175018911672*^9}, {
   3.979176990459183*^9, 3.9791769920107727`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a59c7de5-a035-4492-ac21-fb74ad65dd1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps42", "[", 
   RowBox[{"c_", ",", "H_", ",", "\[Rho]cond_", ",", "nvec_", ",", "fNmax_"}],
    "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "36"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}], "-", 
       FractionBox["5", "36"]}]}], ";", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "216"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"216", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{"216", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{"216", " ", 
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{"216", " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}], "-", 
       FractionBox["3", "216"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       SubscriptBox["\[Alpha]", "0"], " ", 
       SubscriptBox["\[Alpha]", "1"], " ", 
       SubscriptBox["\[Alpha]", "2"], " ", 
       SubscriptBox["\[Alpha]", "3"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]", "=", 
      RowBox[{"\[Rho]val", "/.", "\[Rho]cond"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"11", "/", "3"}], "z"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["14", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"41", "/", "6"}], "+", "\[Kappa]"}], 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["3", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"-", "2"}], 
                RowBox[{"27", 
                 SuperscriptBox["z", "3"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"11", "/", "9"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"\[Kappa]", "/", "3"}]}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", "/", "3"}], "+", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"z", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"\[Rho]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16", "/", "3"}], 
                RowBox[{"u", "-", "1"}]], "+", 
               FractionBox["3", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"185", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"29", "/", "3"}], "-", "\[Kappa]"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox["u", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"25", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "9"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"], "u"}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "4"], 
              SuperscriptBox["u", "2"]}]], "-", 
            FractionBox[
             RowBox[{"\[Rho]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "3"], 
              SuperscriptBox["u", "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16", "/", "3"}], "w"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"185", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox["w", "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"29", "/", "3"}], "-", "\[Kappa]"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"25", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox["w", "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "9"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"w", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "4"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"\[Rho]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"X0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X2", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"nvec", " ", 
               SuperscriptBox[
                RowBox[{"(", "1728", ")"}], 
                RowBox[{"-", 
                 RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}],
           "/.", "cond"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"1", ",", "1"}]], "->", 
            SubscriptBox["x", "1"]}], ",", 
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"2", ",", "1"}]], "->", 
            SubscriptBox["x", "2"]}]}], "}"}]}], "//", "Simplify"}], "}"}]}], 
     ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9767077395100937`*^9, {3.976750376513683*^9, 3.976750457102749*^9}, {
   3.976750494230492*^9, 3.9767504966593*^9}, {3.976750534428813*^9, 
   3.976750541102313*^9}, {3.9767507143017063`*^9, 3.976750718925358*^9}, {
   3.9767508081387787`*^9, 3.9767508107956133`*^9}, 3.976751296864484*^9, {
   3.976751942157*^9, 3.976751964382621*^9}, {3.976752006776849*^9, 
   3.976752009769559*^9}, {3.976752139792878*^9, 3.976752157648566*^9}, {
   3.976752227577307*^9, 3.9767522287368393`*^9}, {3.976752451421879*^9, 
   3.976752464875516*^9}, {3.9767526569485188`*^9, 3.976752660192898*^9}, {
   3.976752931843646*^9, 3.976752942041357*^9}, {3.9767530676451387`*^9, 
   3.976753086188855*^9}, {3.9767533929076653`*^9, 3.976753394239781*^9}, {
   3.976757946754241*^9, 3.976757947329589*^9}, {3.97675798516834*^9, 
   3.976758013331384*^9}, {3.976758046674019*^9, 3.976758065415312*^9}, {
   3.9767581381450367`*^9, 3.976758176197216*^9}, {3.976758239642179*^9, 
   3.97675828177506*^9}, {3.97675833139483*^9, 3.97675845941386*^9}, 
   3.976758562625531*^9, {3.976758615623872*^9, 3.9767586166313963`*^9}, {
   3.976759050126087*^9, 3.976759068469368*^9}, 3.976759246638474*^9, {
   3.976759281246439*^9, 3.976759306845151*^9}, {3.976759483172721*^9, 
   3.976759505084171*^9}, {3.976773267529461*^9, 3.976773299709375*^9}, {
   3.9770275785814385`*^9, 3.977027601172543*^9}, {3.977027721494327*^9, 
   3.977027801358854*^9}, 3.97702793039912*^9, {3.977962587779714*^9, 
   3.977962604821487*^9}, {3.977966435322501*^9, 3.977966439225301*^9}, {
   3.978057355547165*^9, 3.978057397129797*^9}, {3.978057432658661*^9, 
   3.9780574513369493`*^9}, {3.978059315536758*^9, 3.978059372806197*^9}, {
   3.978061770237022*^9, 3.978061771073287*^9}, 3.978062376525853*^9, 
   3.97807449796424*^9, 3.978093878811163*^9, 3.978093971494615*^9, 
   3.9780940165244293`*^9, 3.978094101587096*^9, 3.979000140232068*^9, 
   3.9790003139795933`*^9, {3.979000356052734*^9, 3.979000392564615*^9}, {
   3.979003910524777*^9, 3.979003913500011*^9}, {3.979004093763961*^9, 
   3.979004094958627*^9}, {3.979004402423592*^9, 3.9790044052953243`*^9}, 
   3.979004593867956*^9, {3.979004931603066*^9, 3.979004940005904*^9}, {
   3.979004971197517*^9, 3.979004973933419*^9}, {3.97900535709237*^9, 
   3.979005363683833*^9}, {3.9790058659185534`*^9, 3.979005869733322*^9}, 
   3.979006146947617*^9, {3.979010011470189*^9, 3.979010014494549*^9}, 
   3.979010481035506*^9, 3.979010774748788*^9, {3.9791750262110033`*^9, 
   3.979175041638507*^9}, {3.979175179295243*^9, 3.979175181447356*^9}, {
   3.979177020587056*^9, 3.979177022338587*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"93410c08-c727-4b71-becf-1c0e84089ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps44", "[", 
   RowBox[{"c_", ",", "H_", ",", "\[Rho]cond_", ",", "nvec_", ",", "fNmax_"}],
    "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "\[Rho]"}], "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]1", "=", 
      FractionBox["2", "3"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       SubscriptBox["\[Alpha]", "0"], " ", 
       SubscriptBox["\[Alpha]", "1"], " ", 
       SubscriptBox["\[Alpha]", "2"], " ", 
       SubscriptBox["\[Alpha]", "3"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Rho]", "=", 
      RowBox[{"\[Rho]val", "/.", "\[Rho]cond"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"10", "/", "3"}], "z"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["8", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"19", "/", "3"}], "+", "\[Kappa]"}], 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["3", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"-", "4"}], 
                RowBox[{"27", 
                 SuperscriptBox["z", "3"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"7", "/", "9"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"\[Kappa]", "/", "3"}]}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", "/", "3"}], "+", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"z", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"\[Rho]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"17", "/", "3"}], 
                RowBox[{"u", "-", "1"}]], "+", 
               FractionBox["3", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"215", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"61", "/", "6"}], "-", "\[Kappa]"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox["u", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"40", "/", "9"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "4"], 
              SuperscriptBox["u", "2"]}]], "-", 
            FractionBox[
             RowBox[{"\[Rho]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "3"], 
              SuperscriptBox["u", "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "4"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"17", "/", "3"}], "w"], "+", 
               FractionBox["3", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"215", "/", "36"}], "+", "\[Kappa]"}], 
                SuperscriptBox["w", "2"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"61", "/", "6"}], "-", "\[Kappa]"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"3", "/", "4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"35", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Kappa]", "/", "6"}]}], "+", "\[Mu]"}], 
                SuperscriptBox["w", "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"40", "/", "9"}], "-", 
                 RowBox[{"\[Kappa]", "/", "3"}], "-", "\[Mu]"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "6"}], "-", 
                 RowBox[{"\[Kappa]", "/", "2"}]}], 
                RowBox[{"w", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "4"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"\[Rho]", " ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"X0", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"X2", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"nvec", " ", 
               SuperscriptBox[
                RowBox[{"(", "1728", ")"}], 
                RowBox[{"-", 
                 RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}],
           "/.", "cond"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"1", ",", "1"}]], "->", 
            SubscriptBox["x", "1"]}], ",", 
           RowBox[{
            SubscriptBox["an1", 
             RowBox[{"2", ",", "1"}]], "->", 
            SubscriptBox["x", "2"]}]}], "}"}]}], "//", "Simplify"}], "}"}]}], 
     ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9767077395100937`*^9, {3.976750376513683*^9, 3.976750457102749*^9}, {
   3.976750494230492*^9, 3.9767504966593*^9}, {3.976750534428813*^9, 
   3.976750541102313*^9}, {3.9767507143017063`*^9, 3.976750718925358*^9}, {
   3.9767508081387787`*^9, 3.9767508107956133`*^9}, 3.976751296864484*^9, {
   3.976751942157*^9, 3.976751964382621*^9}, {3.976752006776849*^9, 
   3.976752009769559*^9}, {3.976752139792878*^9, 3.976752157648566*^9}, {
   3.976752227577307*^9, 3.9767522287368393`*^9}, {3.976752451421879*^9, 
   3.976752464875516*^9}, {3.9767526569485188`*^9, 3.976752660192898*^9}, {
   3.976752931843646*^9, 3.976752942041357*^9}, {3.9767530676451387`*^9, 
   3.976753086188855*^9}, {3.9767533929076653`*^9, 3.976753394239781*^9}, {
   3.976757946754241*^9, 3.976757947329589*^9}, {3.97675798516834*^9, 
   3.976758013331384*^9}, {3.976758046674019*^9, 3.976758065415312*^9}, {
   3.9767581381450367`*^9, 3.976758176197216*^9}, {3.976758239642179*^9, 
   3.97675828177506*^9}, {3.97675833139483*^9, 3.97675845941386*^9}, 
   3.976758562625531*^9, {3.976758615623872*^9, 3.9767586166313963`*^9}, {
   3.976759050126087*^9, 3.976759068469368*^9}, 3.976759246638474*^9, {
   3.976759281246439*^9, 3.976759306845151*^9}, {3.976759483172721*^9, 
   3.976759505084171*^9}, {3.976773267529461*^9, 3.976773299709375*^9}, {
   3.977027611845118*^9, 3.977027622444974*^9}, {3.977905847837501*^9, 
   3.977905887208112*^9}, {3.977906103824972*^9, 3.977906126898775*^9}, {
   3.977906161041226*^9, 3.977906162376431*^9}, {3.977906525896227*^9, 
   3.977906557105486*^9}, 3.977906602606439*^9, 3.977906692445228*^9, {
   3.9779068295385447`*^9, 3.9779068299850273`*^9}, 3.9779626163641787`*^9, 
   3.97796485731209*^9, 3.977964894478949*^9, {3.9780574756818533`*^9, 
   3.978057527712102*^9}, {3.978059384108906*^9, 3.978059395292663*^9}, {
   3.978059426174144*^9, 3.978059443063812*^9}, 3.9780624564945374`*^9, 
   3.97807450585989*^9, 3.978093878909191*^9, 3.978093971533043*^9, 
   3.978094016539074*^9, 3.97809410162113*^9, {3.978134509231238*^9, 
   3.978134513934973*^9}, {3.979000151400533*^9, 3.979000162183744*^9}, {
   3.979000412325407*^9, 3.979000417613558*^9}, {3.979004106813235*^9, 
   3.97900412883661*^9}, 3.979004607547442*^9, {3.979004983709509*^9, 
   3.979004989165296*^9}, {3.97900537474014*^9, 3.979005379339066*^9}, 
   3.979005857958699*^9, {3.979005925821508*^9, 3.979005930134257*^9}, {
   3.979010029389495*^9, 3.979010030990732*^9}, 3.979010498323945*^9, 
   3.979010779164995*^9, {3.979175050130367*^9, 3.979175078822349*^9}, {
   3.979175172703039*^9, 3.9791751753029203`*^9}, {3.979177026802897*^9, 
   3.979177033242445*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"dbcb37be-ae5a-4949-a658-1cc5c8ea76e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps50", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_", ",", "fNmax_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Mu]3", "=", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "55"}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]4", "=", 
      RowBox[{
       FractionBox["1", "144"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]2", "=", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35"}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Alpha]", "0"]}], " ", 
       SubscriptBox["\[Alpha]", "1"], " ", 
       SubscriptBox["\[Alpha]", "2"], " ", 
       SubscriptBox["\[Alpha]", "3"], 
       SubscriptBox["\[Alpha]", "4"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["20", 
                RowBox[{"3", "z"}]], "+", 
               FractionBox["5", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["80", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"70", "/", "3"}], "+", "\[Mu]2"}], 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["40", 
                RowBox[{"27", 
                 SuperscriptBox["z", "3"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"55", "/", "3"}], "+", 
                 RowBox[{"2", "\[Mu]2"}], "-", "\[Mu]3"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"10", "+", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{"z", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"25", "/", "9"}], "+", 
                 RowBox[{"4", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"10", "/", "9"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"2", 
                  RowBox[{"\[Mu]3", "/", "3"}]}]}], 
                RowBox[{
                 SuperscriptBox["z", "3"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "-", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["25", 
                RowBox[{"3", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox["5", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox["u", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"175", "/", "6"}], "-", "\[Mu]2"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"575", "/", "36"}], "+", "\[Mu]2"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"325", "/", "54"}], "+", 
                 RowBox[{"135", 
                  RowBox[{"\[Mu]2", "/", "54"}]}], "+", "\[Mu]3"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"25", "/", "2"}], "-", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"100", "/", "3"}], "-", "\[Mu]2", "-", "\[Mu]3"}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]3", "/", "6"}]}], "+", "\[Mu]4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "4"]], "+", 
               FractionBox[
                RowBox[{"5", "+", 
                 RowBox[{"10", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "3"}], "-", 
                 RowBox[{"2", "\[Mu]4"}]}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "3"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"95", "/", "18"}], "-", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4"}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", " ", "fu1"}], 
             RowBox[{
              SuperscriptBox["u", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "5"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["25", 
                RowBox[{"3", "w"}]], "+", 
               FractionBox["5", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"175", "/", "6"}], "-", "\[Mu]2"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"575", "/", "36"}], "+", "\[Mu]2"}], 
                SuperscriptBox["w", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"325", "/", "54"}], "+", 
                 RowBox[{"135", 
                  RowBox[{"\[Mu]2", "/", "54"}]}], "+", "\[Mu]3"}], 
                SuperscriptBox["w", "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"25", "/", "2"}], "-", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"], "w"}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"100", "/", "3"}], "-", "\[Mu]2", "-", "\[Mu]3"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "54"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]3", "/", "6"}]}], "+", "\[Mu]4"}], 
                SuperscriptBox["w", "4"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"95", "/", "18"}], "-", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{"5", "+", 
                 RowBox[{"10", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "3"}], "-", 
                 RowBox[{"2", "\[Mu]4"}]}], 
                RowBox[{
                 SuperscriptBox["w", "3"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "5"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"X0", ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{"X1", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"nvec", " ", "X2"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"nvec", " ", 
              SuperscriptBox[
               RowBox[{"(", "1728", ")"}], 
               RowBox[{"-", 
                RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}], 
         "/.", "cond"}], "//", "Simplify"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.976772974928474*^9, {3.976773016072258*^9, 3.976773038776905*^9}, {
   3.976773238097829*^9, 3.976773246857392*^9}, {3.976773377257233*^9, 
   3.976773509727769*^9}, {3.976773591557795*^9, 3.976773705425806*^9}, {
   3.976773808035273*^9, 3.976773822334545*^9}, {3.976833574407873*^9, 
   3.976833576174405*^9}, {3.976835277283042*^9, 3.9768353180193787`*^9}, {
   3.976838056936257*^9, 3.976838073559706*^9}, 3.978236613344152*^9, 
   3.97823665815954*^9, {3.978236820534804*^9, 3.9782368350228357`*^9}, 
   3.978238478341569*^9, {3.978609433877245*^9, 3.978609504749922*^9}, {
   3.978609711873689*^9, 3.978609791222101*^9}, 3.9790123973162313`*^9, {
   3.979012427515508*^9, 3.979012427979692*^9}, {3.979012594300726*^9, 
   3.979012650820113*^9}, {3.979013651540506*^9, 3.979013735579258*^9}, 
   3.979014608688514*^9, 3.979014812113229*^9, 3.979014976151928*^9, 
   3.979015129564975*^9, {3.979015514271472*^9, 3.979015516581983*^9}, {
   3.979015649942515*^9, 3.9790156592063427`*^9}, {3.9790160136775208`*^9, 
   3.979016021315852*^9}, {3.979175085933682*^9, 3.979175103464869*^9}, {
   3.979175165552401*^9, 3.97917516764034*^9}, {3.979177035932187*^9, 
   3.97917704407616*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"11aeb061-3551-46f0-9723-abf4b1a85872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fps52", "[", 
   RowBox[{"c_", ",", "H_", ",", "\[Rho]cond_", ",", "nvec_", ",", "fNmax_"}],
    "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"\[Mu]3", "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["41", "216"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "3"], " ", 
           SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]", "0"]}], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], " ", ";", 
     RowBox[{"\[Mu]4", "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "1296"]}], "+", 
       RowBox[{
        FractionBox["1", "36"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "3"], " ", 
           SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Alpha]", "0"]}], " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Alpha]", "3"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], " ", 
           SubscriptBox["\[Alpha]", "3"], " ", 
           SubscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], " ", 
           SubscriptBox["\[Alpha]", "3"], " ", 
           SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}], " ", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Mu]2", "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["23", "36"]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "1"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "0"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], " ", 
          SubscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "3"], " ", 
          SubscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Alpha]", "0"]}], " ", 
       SubscriptBox["\[Alpha]", "1"], " ", 
       SubscriptBox["\[Alpha]", "2"], " ", 
       SubscriptBox["\[Alpha]", "3"], " ", 
       SubscriptBox["\[Alpha]", "4"]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]", "=", 
      RowBox[{"\[Rho]val", "/.", "\[Rho]cond"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopz0", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["19", 
                RowBox[{"3", "z"}]], "+", 
               FractionBox["5", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["68", 
                RowBox[{"9", 
                 SuperscriptBox["z", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"67", "/", "3"}], "+", "\[Mu]2"}], 
                RowBox[{"z", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["20", 
                RowBox[{"27", 
                 SuperscriptBox["z", "3"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"143", "/", "9"}], "+", 
                 RowBox[{"2", "\[Mu]2"}], "-", "\[Mu]3"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"39", "/", "4"}], "+", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{"z", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"23", "/", "9"}], "+", 
                 RowBox[{"4", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4"}], 
                RowBox[{
                 SuperscriptBox["z", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "9"}], "+", 
                 RowBox[{"2", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"2", 
                  RowBox[{"\[Mu]3", "/", "3"}]}]}], 
                RowBox[{
                 SuperscriptBox["z", "3"], 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}]], "+", 
               FractionBox["\[Rho]", 
                RowBox[{
                 SuperscriptBox["z", "3"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "z"}], "]"}]}], "-", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["z", "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", 
             RowBox[{"fNmax", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopw1", "[", "fu1_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"fu1", ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["26", 
                RowBox[{"3", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox["5", "u"]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox["u", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"181", "/", "6"}], "-", "\[Mu]2"}], 
                RowBox[{"u", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"635", "/", "36"}], "+", "\[Mu]2"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"805", "/", "108"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "2"}]}], "+", "\[Mu]3"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"51", "/", "4"}], "-", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"655", "/", "18"}], "-", "\[Mu]2", "-", "\[Mu]3"}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "27"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]3", "/", "6"}]}], "+", "\[Mu]4"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "-", "1"}], ")"}], "4"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"50", "/", "9"}], "-", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4", "+", "\[Rho]"}], 
                RowBox[{
                 SuperscriptBox["u", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"55", "/", "9"}], "+", 
                 RowBox[{"10", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "3"}], "-", 
                 RowBox[{"2", "\[Mu]4"}], "-", "\[Rho]"}], 
                RowBox[{"u", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", "-", "1"}], ")"}], "3"]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"fu1", ",", "u"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "fu1"}], 
             RowBox[{
              SuperscriptBox["u", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "-", "1"}], ")"}], "5"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Dopwi", "[", "g_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "dop", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dop", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"g", ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "5"}], "}"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["26", 
                RowBox[{"3", "w"}]], "+", 
               FractionBox["5", 
                RowBox[{"(", 
                 RowBox[{"w", "-", "1"}], ")"}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "4"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["15", 
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"181", "/", "6"}], "-", "\[Mu]2"}], 
                RowBox[{"w", 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"635", "/", "36"}], "+", "\[Mu]2"}], 
                SuperscriptBox["w", "2"]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "3"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"805", "/", "108"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "2"}]}], "+", "\[Mu]3"}], 
                SuperscriptBox["w", "3"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"51", "/", "4"}], "-", 
                 RowBox[{"3", 
                  RowBox[{"\[Mu]2", "/", "2"}]}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"], "w"}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"655", "/", "18"}], "-", "\[Mu]2", "-", "\[Mu]3"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", 
               RowBox[{"{", 
                RowBox[{"w", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"5", "/", "27"}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "+", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]3", "/", "6"}]}], "+", "\[Mu]4"}], 
                SuperscriptBox["w", "4"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"50", "/", "9"}], "-", 
                 RowBox[{"5", 
                  RowBox[{"\[Mu]2", "/", "3"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "2"}], "+", "\[Mu]4", "+", "\[Rho]"}], 
                RowBox[{
                 SuperscriptBox["w", "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w", "-", "1"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"55", "/", "9"}], "+", 
                 RowBox[{"10", 
                  RowBox[{"\[Mu]2", "/", "9"}]}], "-", 
                 RowBox[{"\[Mu]3", "/", "3"}], "-", 
                 RowBox[{"2", "\[Mu]4"}], "-", "\[Rho]"}], 
                RowBox[{
                 SuperscriptBox["w", "3"], 
                 RowBox[{"(", 
                  RowBox[{"w", "-", "1"}], ")"}]}]]}], ")"}], 
             RowBox[{"D", "[", 
              RowBox[{"g", ",", "w"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"\[Nu]", "  ", "g"}], 
             RowBox[{
              SuperscriptBox["w", "5"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "1"}], ")"}], "2"]}]]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Series", "[", 
          RowBox[{"dop", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", 
             RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"fsolve", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"X0", ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{"X1", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"nvec", " ", "X2"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"nvec", " ", 
              SuperscriptBox[
               RowBox[{"(", "1728", ")"}], 
               RowBox[{"-", 
                RowBox[{"\[Alpha]val", "[", "H", "]"}]}]], "X2"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "0", ",", "fNmax"}], "}"}]}], "]"}]}], "}"}], 
         "/.", "cond"}], "//", "Simplify"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.976772974928474*^9, {3.976773016072258*^9, 3.976773038776905*^9}, {
   3.976773238097829*^9, 3.976773246857392*^9}, {3.976773377257233*^9, 
   3.976773509727769*^9}, {3.976773591557795*^9, 3.976773705425806*^9}, {
   3.976773808035273*^9, 3.976773822334545*^9}, {3.976833574407873*^9, 
   3.976833576174405*^9}, {3.976835277283042*^9, 3.9768353180193787`*^9}, {
   3.976838056936257*^9, 3.976838073559706*^9}, {3.978582051662768*^9, 
   3.978582071786333*^9}, {3.978582119358364*^9, 3.978582160370201*^9}, {
   3.978582225523187*^9, 3.978582228876917*^9}, 3.978582387954054*^9, {
   3.978582428494182*^9, 3.978582463584541*^9}, {3.97858250320367*^9, 
   3.978582524655342*^9}, 3.9785825729589214`*^9, 3.978582626164663*^9, {
   3.978582892156889*^9, 3.9785828966347523`*^9}, {3.978588468432804*^9, 
   3.9785884791443577`*^9}, {3.978590743963038*^9, 3.978590763914385*^9}, {
   3.978610211281079*^9, 3.978610213460827*^9}, {3.978827604811228*^9, 
   3.9788276121830187`*^9}, {3.978828674958255*^9, 3.9788286897824717`*^9}, {
   3.9790122986046143`*^9, 3.979012358755737*^9}, {3.979012457245795*^9, 
   3.9790124722375183`*^9}, {3.979013757994097*^9, 3.979013782859585*^9}, 
   3.979014602216637*^9, 3.979014844960255*^9, 3.979014996904179*^9, 
   3.979015136900723*^9, {3.979015489399089*^9, 3.979015500798069*^9}, {
   3.979015669734448*^9, 3.979015673174062*^9}, 3.979016044941283*^9, {
   3.979018568192109*^9, 3.979018580162088*^9}, {3.979175113029491*^9, 
   3.979175161152358*^9}, {3.9791770504604692`*^9, 3.979177058347575*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"8ab333c9-4738-48de-8b59-cc63db9ef725"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fsolve", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "condres"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "\[Alpha]", "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]z", "=", 
       RowBox[{"\[Lambda]", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox["z", 
                 RowBox[{"n", "-", "\[Lambda]"}]], 
                RowBox[{"Dopz0", "[", 
                 RowBox[{"Normal", "[", 
                  RowBox[{"fser", "[", "z", "]"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "z", ",",
              "0"}], "]"}], "==", "0"}], ",", "\[Lambda]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]u", "=", 
       RowBox[{"\[Lambda]", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"n", "-", "\[Lambda]"}]], 
                RowBox[{"Dopw1", "[", 
                 RowBox[{"Normal", "[", 
                  RowBox[{"fser", "[", "u", "]"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "u", ",",
              "0"}], "]"}], "==", "0"}], ",", "\[Lambda]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]w", "=", "\[Alpha]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Sdiag", "=", 
       RowBox[{"DiagonalMatrix", "[", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Alpha]u"}]], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"cond0", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a0", 
           RowBox[{"tabi", ",", "0"}]], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cond1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a1", 
           RowBox[{"tabi", ",", "0"}]], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ncond1", "=", "cond1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"cond2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a2", 
           RowBox[{"tabi", ",", "0"}]], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"X0", ":=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", 
            RowBox[{"\[Alpha]z", "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]], 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"sumn", "=", "0"}], 
                RowBox[{"fNmax", "+", "3"}]], 
               RowBox[{
                SubscriptBox["a0", 
                 RowBox[{"tabi", ",", "sumn"}]], 
                SuperscriptBox["z", "sumn"]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", 
                RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
        "cond0"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"X1", ":=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"\[Alpha]u", "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]], 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"sumn", "=", "0"}], "fNmax"], 
               RowBox[{
                SubscriptBox["a1", 
                 RowBox[{"tabi", ",", "sumn"}]], 
                SuperscriptBox["u", "sumn"]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], "]"}]}],
           ",", 
          RowBox[{"{", 
           RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
        "cond1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"X2", ":=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["w", 
            RowBox[{"\[Alpha]w", "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]], 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"sumn", "=", "0"}], 
                RowBox[{"fNmax", "+", "3"}]], 
               RowBox[{
                SubscriptBox["a2", 
                 RowBox[{"tabi", ",", "sumn"}]], 
                SuperscriptBox["w", "sumn"]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", "0", ",", 
                RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
        "cond2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nX1", "=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"\[Alpha]u", "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]], 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"sumn", "=", "0"}], 
                RowBox[{"fNmax", "+", "3"}]], 
               RowBox[{
                SubscriptBox["a1", 
                 RowBox[{"tabi", ",", "sumn"}]], 
                SuperscriptBox["u", "sumn"]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", 
                RowBox[{"fNmax", "+", "3"}]}], "}"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "/.", 
        "ncond1"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Clist0", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             RowBox[{"n", "-", 
              RowBox[{"\[Alpha]z", "[", 
               RowBox[{"[", "tabi", "]"}], "]"}]}]], " ", 
            RowBox[{
             RowBox[{"Dopz0", "[", "X0", "]"}], "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "z"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cond0tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Clist0", "[", 
                  RowBox[{"[", "tabi", "]"}], "]"}], ",", "0"}], "]"}], ",", 
               "fNmax"}], "]"}], "==", "0"}], "]"}], "//", "Simplify"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cond0", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"cond0", ",", "cond0tab"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Clist1", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", 
             RowBox[{"n", "-", 
              RowBox[{"\[Alpha]u", "[", 
               RowBox[{"[", "tabi", "]"}], "]"}]}]], " ", 
            RowBox[{
             RowBox[{"Dopw1", "[", "X1", "]"}], "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "u"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cond1tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Clist1", "[", 
                  RowBox[{"[", "tabi", "]"}], "]"}], ",", "0"}], "]"}], ",", 
               "fNmax"}], "]"}], "==", "0"}], "]"}], "//", "Simplify"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cond1", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"cond1", ",", "cond1tab"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Clist2", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["w", 
             RowBox[{"n", "-", 
              RowBox[{"\[Alpha]w", "[", 
               RowBox[{"[", "tabi", "]"}], "]"}]}]], " ", 
            RowBox[{
             RowBox[{"Dopwi", "[", "X2", "]"}], "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "w"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cond2tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Clist2", "[", 
                  RowBox[{"[", "tabi", "]"}], "]"}], ",", "0"}], "]"}], ",", 
               "fNmax"}], "]"}], "==", "0"}], "]"}], "//", "Simplify"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cond2", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"cond2", ",", "cond2tab"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"nClist1", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", 
             RowBox[{"n", "-", 
              RowBox[{"\[Alpha]u", "[", 
               RowBox[{"[", "tabi", "]"}], "]"}]}]], " ", 
            RowBox[{
             RowBox[{"Dopw1", "[", "nX1", "]"}], "[", 
             RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "u"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ncond1tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"nClist1", "[", 
                  RowBox[{"[", "tabi", "]"}], "]"}], ",", "0"}], "]"}], ",", 
               "fNmax"}], "]"}], "==", "0"}], "]"}], "//", "Simplify"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ncond1", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"ncond1", ",", "ncond1tab"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Solu", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"nX1", ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], "/.", 
         "ncond1"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["a1", 
            RowBox[{"1", ",", "1"}]], "->", 
           SubscriptBox["x", "1"]}], ",", 
          RowBox[{
           SubscriptBox["a1", 
            RowBox[{"2", ",", "1"}]], "->", 
           SubscriptBox["x", 
            RowBox[{"2", ",", "1"}]]}], ",", 
          RowBox[{
           SubscriptBox["a1", 
            RowBox[{"3", ",", "1"}]], "->", 
           SubscriptBox["x", 
            RowBox[{"3", ",", "1"}]]}], ",", 
          RowBox[{
           SubscriptBox["a1", 
            RowBox[{"1", ",", "2"}]], "->", 
           SubscriptBox["x", "2"]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"condres", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"cond0", ",", "cond1", ",", "cond2"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "condres"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.979168093136943*^9, 3.97916809515189*^9}, {
   3.9791681475364532`*^9, 3.979168158208436*^9}, {3.979168222144808*^9, 
   3.979168335208151*^9}, {3.979168500190542*^9, 3.979168503382303*^9}, {
   3.979170751205409*^9, 3.979170832563801*^9}, {3.979170866051262*^9, 
   3.979170869274971*^9}, 3.979170962385594*^9, {3.979171133190238*^9, 
   3.979171166709558*^9}, {3.979171283423892*^9, 3.979171340281025*^9}, {
   3.979171799843699*^9, 3.979171899219397*^9}, {3.979172103827919*^9, 
   3.979172111258935*^9}, {3.979172168307422*^9, 3.979172170323004*^9}, {
   3.979172427177442*^9, 3.979172438128784*^9}, {3.979172474185013*^9, 
   3.979172552273999*^9}, {3.9791726103605824`*^9, 3.979172613200262*^9}, 
   3.979172661879939*^9, {3.979172749215115*^9, 3.979172766310771*^9}, {
   3.9791728160786343`*^9, 3.979172829206164*^9}, {3.979173289632238*^9, 
   3.97917332821583*^9}, {3.979173670851029*^9, 3.979173671721592*^9}, {
   3.979173731506315*^9, 3.979173736339498*^9}, {3.979173781891239*^9, 
   3.9791737824263387`*^9}, 3.9791738352184553`*^9, 3.97917389333981*^9, {
   3.979174022867309*^9, 3.979174057227013*^9}, {3.9791740933058863`*^9, 
   3.979174097625778*^9}, {3.979174205473984*^9, 3.97917422196155*^9}, {
   3.97917437710675*^9, 3.97917439330521*^9}, {3.979174431145112*^9, 
   3.979174431744846*^9}, 3.979174484705402*^9, {3.979174596800729*^9, 
   3.979174747157575*^9}, {3.979175473978841*^9, 3.979175475242531*^9}, {
   3.9791757768208313`*^9, 3.979175777421493*^9}, {3.979176267436796*^9, 
   3.979176292868144*^9}, {3.9791763875477962`*^9, 3.97917640177962*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"22684123-750b-4a1e-87c6-1d2ed0c98761"]
}, Closed]],

Cell[CellGroupData[{

Cell["Find S", "Subsubsection",
 CellChangeTimes->{{3.97806055554095*^9, 
  3.978060557189023*^9}},ExpressionUUID->"6bf6516c-1dcd-4191-bc0e-\
77da3f6a64ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindS", "[", 
   RowBox[{"Sol_", ",", "Sdiag_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ResS", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"f1", "[", "w0_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Sol", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "0", ",", 
            RowBox[{"fNmax", "-", "2"}]}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"w", "->", "w0"}], "}"}]}]}], ";", 
     RowBox[{
      RowBox[{"f2", "[", "u0_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Sol", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"fNmax", "-", "2"}]}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"u", "->", "u0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Amat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["am", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"acond", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"CoefficientList", "[", 
                RowBox[{
                 RowBox[{"Normal", "[", 
                  RowBox[{"Series", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"sumj", "=", "1"}], "n"], 
                    RowBox[{
                    SubscriptBox["am", 
                    RowBox[{"tabi", ",", "sumj"}]], 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[Epsilon]"}], ")"}], "]"}], 
                    "[", 
                    RowBox[{"[", "sumj", "]"}], "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"f2", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "[", 
                    RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
                 "\[Epsilon]"}], "]"}], ",", "12"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "==",
           "0"}], ",", 
         RowBox[{"Flatten", "[", "Amat", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", "Amat", "]"}], ".", "Sdiag", ".", 
            "Amat"}], "/.", "acond"}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "!=", "0"}], ",", 
       RowBox[{"acond", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"CoefficientList", "[", 
                  RowBox[{
                   RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"sumj", "=", "1"}], "n"], 
                    RowBox[{
                    SubscriptBox["am", 
                    RowBox[{"tabi", ",", "sumj"}]], 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[Epsilon]"}], ")"}], "]"}], 
                    "[", 
                    RowBox[{"[", "sumj", "]"}], "]"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"f2", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "[", 
                    RowBox[{"[", "tabi", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
                   "\[Epsilon]"}], "]"}], ",", "55"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"tabi", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "==",
             "0"}], ",", 
           RowBox[{"Flatten", "[", "Amat", "]"}]}], "]"}], "]"}]}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Amat", "=", 
      RowBox[{"Amat", "/.", "acond"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sm", "=", 
      RowBox[{
       RowBox[{"Inverse", "[", "Amat", "]"}], ".", "Sdiag", ".", "Amat"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"ResS", "=", 
      RowBox[{"Sm", "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
     "ResS"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.978060586350562*^9, 3.978060634470591*^9}, {
   3.97806066475065*^9, 3.9780607050230923`*^9}, {3.97806073750278*^9, 
   3.978060742311759*^9}, {3.978060808535802*^9, 3.978060846168015*^9}, {
   3.9780619388810787`*^9, 3.978061957384809*^9}, {3.978062868081843*^9, 
   3.978062926017823*^9}, {3.978063059458782*^9, 3.978063074530106*^9}, {
   3.978094191445818*^9, 3.978094205589794*^9}, {3.979000685828134*^9, 
   3.97900073377217*^9}, {3.979000952669978*^9, 3.979000955133419*^9}, {
   3.979000988414327*^9, 3.979001006293758*^9}, {3.97900110880692*^9, 
   3.979001122662195*^9}, {3.97900117570282*^9, 3.979001179694572*^9}, {
   3.979001349511302*^9, 3.979001362119505*^9}, {3.979001686792007*^9, 
   3.979001693431324*^9}, 3.979004200132637*^9, 3.9790042330104322`*^9, 
   3.979004418858898*^9, 3.979175214628669*^9, 3.979286157778652*^9, {
   3.979286243642466*^9, 3.979286246161839*^9}, {3.979286278434438*^9, 
   3.979286279114085*^9}, 3.979286457440848*^9, 3.979286494624969*^9, 
   3.9792869903743963`*^9, 3.979287141773322*^9, {3.979287414692293*^9, 
   3.9792874151166*^9}, 3.979287630947741*^9, 3.979287784330975*^9, {
   3.9792878663790703`*^9, 3.979287949450478*^9}, {3.979288015074719*^9, 
   3.97928801709965*^9}, {3.979289035356778*^9, 3.9792890444528513`*^9}, 
   3.979289616878696*^9, {3.979289660812711*^9, 3.979289661428272*^9}, {
   3.97928974260661*^9, 3.979289743643827*^9}, 3.979289872433563*^9, 
   3.979335467022405*^9, {3.979366273129028*^9, 3.979366286121389*^9}, {
   3.9795548765319996`*^9, 3.979554876912461*^9}, {3.9799029377539005`*^9, 
   3.9799029439942684`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"144f996e-bc72-4b2f-ac6d-cb28b99fa28c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "_"], TraditionalForm]],ExpressionUUID->
  "ce292b24-df5d-44f7-9a58-cd45c22b605e"],
 " expression"
}], "Subsubsection",
 CellChangeTimes->{{3.97806055554095*^9, 3.978060557189023*^9}, {
  3.978063135233511*^9, 
  3.978063190041646*^9}},ExpressionUUID->"8f0b359f-9217-4c20-ba44-\
cc16f5b9c105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sbar", "[", 
   RowBox[{"S_", ",", "H_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "basn", ",", "Res"}], "}"}], ",", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "H", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DenH", "=", 
      RowBox[{"LCM", "@@", 
       RowBox[{"Denominator", "[", "H", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"basn", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"DenH", ">", "2"}], ",", 
       RowBox[{"basn", "=", 
        RowBox[{
         RowBox[{"EulerPhi", "[", "DenH", "]"}], "/", "2"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Coefs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["A", "tabi"], ",", 
        RowBox[{"{", 
         RowBox[{"tabi", ",", "0", ",", 
          RowBox[{"basn", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Ansatz", "=", 
      RowBox[{
       SubscriptBox["A", "0"], "+", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"sumi", "=", "1"}], 
         RowBox[{"basn", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "sumi"], "2", 
          RowBox[{"Cos", "[", 
           RowBox[{"sumi", 
            FractionBox[
             RowBox[{"2", "\[Pi]"}], "DenH"]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PAnsatz", "=", 
      RowBox[{
       SubscriptBox["A", "0"], "+", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"sumi", "=", "1"}], 
         RowBox[{"basn", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "sumi"], "2", 
          RowBox[{
           RowBox[{"Inactive", "[", "Cos", "]"}], "[", 
           RowBox[{"sumi", 
            FractionBox[
             RowBox[{"2", "\[Pi]"}], "DenH"]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cond", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"Minimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"N", "[", "Ansatz", "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "<=", "Coefs", " ", "<=", " ", "1"}]}], "}"}], 
        ",", "Coefs", ",", "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Res", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"Ansatz", "/.", 
           RowBox[{
            RowBox[{"Cond", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"Cond", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NumS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Ansatz", "/.", 
         RowBox[{
          RowBox[{"Res", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "3"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PNumS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"PAnsatz", "/.", 
         RowBox[{
          RowBox[{"Res", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "3"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"loopi", "=", "1"}], ",", 
       RowBox[{"loopi", "<=", "n"}], ",", 
       RowBox[{"loopi", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"loopj", "=", "1"}], ",", 
         RowBox[{"loopj", "<=", "n"}], ",", 
         RowBox[{"loopj", "++"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"loopk", "=", "1"}], ";", 
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NumS", "-", "S"}], ")"}], "[", 
                RowBox[{"[", 
                 RowBox[{"loopi", ",", "loopj"}], "]"}], "]"}], "]"}], ">", 
              RowBox[{"Abs", "[", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]], 
               StyleBox[
                RowBox[{"(*", 
                 RowBox[{"Min", "[", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"tabi", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "DenH"]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tabi", ",", "1", ",", 
                    RowBox[{"basn", "-", "1"}]}], "}"}]}], "]"}], "]"}], 
                 "*)"}],
                FontWeight->"Bold"], 
               StyleBox["]",
                FontWeight->"Bold"]}]}], 
             StyleBox[",",
              FontWeight->"Bold"], 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"lCond", "[", 
                 RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
                RowBox[{"Minimize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"N", "[", "Ansatz", "]"}], "-", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "loopk"}], "<=", "Coefs", "<=", 
                    " ", 
                    RowBox[{"1", "+", "loopk"}]}]}], "}"}], ",", "Coefs", ",",
                   "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Res", "[", 
                 RowBox[{"[", 
                  RowBox[{"loopi", ",", "loopj"}], "]"}], "]"}], "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"S", "[", 
                   RowBox[{"[", 
                    RowBox[{"loopi", ",", "loopj"}], "]"}], "]"}], ",", 
                  RowBox[{"Ansatz", "/.", 
                   RowBox[{
                    RowBox[{"lCond", "[", 
                    RowBox[{"loopi", ",", "loopj"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                  RowBox[{"lCond", "[", 
                   RowBox[{"loopi", ",", "loopj"}], "]"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"NumS", "[", 
                 RowBox[{"[", 
                  RowBox[{"loopi", ",", "loopj"}], "]"}], "]"}], "=", 
                RowBox[{"Ansatz", "/.", 
                 RowBox[{
                  RowBox[{"Res", "[", 
                   RowBox[{"[", 
                    RowBox[{"loopi", ",", "loopj", ",", "3"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"PNumS", "[", 
                 RowBox[{"[", 
                  RowBox[{"loopi", ",", "loopj"}], "]"}], "]"}], "=", 
                RowBox[{"PAnsatz", "/.", 
                 RowBox[{
                  RowBox[{"Res", "[", 
                   RowBox[{"[", 
                    RowBox[{"loopi", ",", "loopj", ",", "3"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"loopk", "++"}]}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"Reduce", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"Sm", "-", 
              FractionBox["NumS", 
               SuperscriptBox[
                RowBox[{"Abs", "[", 
                 RowBox[{"Det", "[", "NumS", "]"}], "]"}], 
                RowBox[{"1", "/", "n"}]]]}], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}], "]"}], "==", "0"}], "]"}], "]"}], 
        "==", "\"\<True\>\""}], ",", 
       RowBox[{"Sval", "=", 
        FractionBox["NumS", 
         SuperscriptBox[
          RowBox[{"Abs", "[", 
           RowBox[{"Det", "[", "NumS", "]"}], "]"}], 
          RowBox[{"1", "/", "n"}]]]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"Reduce", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{
               RowBox[{"Sm", "+", 
                FractionBox["NumS", 
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"Det", "[", "NumS", "]"}], "]"}], 
                  RowBox[{"1", "/", "n"}]]]}], ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "5"}]]}], "]"}], "==", "0"}], "]"}], "]"}], 
          "==", "\"\<True\>\""}], ",", 
         RowBox[{"Sval", "=", 
          RowBox[{"-", 
           FractionBox["NumS", 
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{"Det", "[", "NumS", "]"}], "]"}], 
             RowBox[{"1", "/", "n"}]]]}]}], ",", 
         RowBox[{"Sval", "=", "Sm"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ErrMat", ":=", 
      RowBox[{
       RowBox[{"Amat", ".", "Sval", ".", 
        RowBox[{"Inverse", "[", "Amat", "]"}]}], "-", "Sdiag"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ErrEst", ":=", 
      RowBox[{"Norm", "[", 
       RowBox[{"ErrMat", ",", "\"\<Frobenius\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Mult", "=", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["m", "tabi"], ",", 
           RowBox[{"{", 
            RowBox[{"tabi", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"mcond", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Quiet", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Transpose", "[", "Sval", "]"}], ".", "Mult", ".", 
               "Sval"}], "-", "Mult"}], ",", "10"}], "]"}], "==", "0"}], ",", 
          
          TemplateBox[{},
           "Integers"]}], "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"Mult", "=", 
      RowBox[{"Mult", "/.", "mcond"}]}], ";", "\[IndentingNewLine]", 
     "Res"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.978060586350562*^9, 3.978060634470591*^9}, {
   3.97806066475065*^9, 3.9780607050230923`*^9}, {3.97806073750278*^9, 
   3.978060742311759*^9}, {3.978060808535802*^9, 3.978060846168015*^9}, {
   3.9780619388810787`*^9, 3.978061957384809*^9}, {3.978062868081843*^9, 
   3.978062926017823*^9}, {3.978063059458782*^9, 3.978063074530106*^9}, {
   3.97806319831473*^9, 3.978063412138926*^9}, {3.978063665192358*^9, 
   3.9780636653999033`*^9}, {3.978063860010777*^9, 3.978063973303893*^9}, {
   3.978064021015253*^9, 3.978064090238457*^9}, {3.978064161868689*^9, 
   3.978064255450769*^9}, {3.9780643041068907`*^9, 3.9780643894816027`*^9}, {
   3.978064454136959*^9, 3.97806448066404*^9}, {3.978066125103687*^9, 
   3.9780661311590137`*^9}, {3.978066176247493*^9, 3.978066176607072*^9}, {
   3.978066300512521*^9, 3.978066326791396*^9}, {3.978066802037709*^9, 
   3.978066804606894*^9}, {3.9780668656305857`*^9, 3.978066877078627*^9}, {
   3.978066976222172*^9, 3.978067004646002*^9}, 3.978067080670882*^9, {
   3.9780671189983673`*^9, 3.9780671228616447`*^9}, {3.978067311758249*^9, 
   3.978067312333246*^9}, 3.978067516635443*^9, {3.978067602441316*^9, 
   3.978067641856852*^9}, {3.9780688541101933`*^9, 3.9780688593821363`*^9}, {
   3.97806972108305*^9, 3.9780697295949917`*^9}, 3.978069765339012*^9, {
   3.978070149185408*^9, 3.978070151137178*^9}, {3.978075198599404*^9, 
   3.978075206839335*^9}, {3.978075973546879*^9, 3.978075989450776*^9}, {
   3.978076077458126*^9, 3.978076088882546*^9}, {3.978076853845403*^9, 
   3.978076885525476*^9}, 3.978076954197053*^9, {3.978130642980526*^9, 
   3.978130646132341*^9}, 3.978130680845107*^9, {3.978130966198945*^9, 
   3.978131004558756*^9}, {3.978131227106549*^9, 3.97813128500595*^9}, {
   3.978131333502425*^9, 3.978131342645932*^9}, {3.978131426173925*^9, 
   3.9781314305490217`*^9}, {3.978131590012658*^9, 3.978131612756204*^9}, 
   3.978131737519925*^9, {3.978131947416587*^9, 3.978131960120401*^9}, {
   3.978132621585955*^9, 3.978132727715045*^9}, {3.978132805708165*^9, 
   3.97813282515696*^9}, {3.978132901452882*^9, 3.9781329074684553`*^9}, {
   3.978132960412807*^9, 3.97813297723718*^9}, {3.978133088828767*^9, 
   3.9781331328048267`*^9}, {3.978133165180984*^9, 3.978133252412382*^9}, {
   3.978133299789392*^9, 3.978133339397577*^9}, {3.978133451413701*^9, 
   3.978133487083024*^9}, 3.9790814612814407`*^9, 3.979081745952558*^9, 
   3.979081860550943*^9, {3.979082001768013*^9, 3.979082016237315*^9}, {
   3.9790821073865633`*^9, 3.979082139920718*^9}, {3.979082237863675*^9, 
   3.979082239919359*^9}, {3.979084011710342*^9, 3.979084148209647*^9}, {
   3.97908452171581*^9, 3.979084524770054*^9}, {3.979084865103488*^9, 
   3.979084888249254*^9}, 3.979085137133569*^9, 3.9790852064161263`*^9, {
   3.979085917118301*^9, 3.979085918590064*^9}, {3.979086396085113*^9, 
   3.979086397140901*^9}, {3.979087160092662*^9, 3.979087164572511*^9}, {
   3.979094912771243*^9, 3.979094949223434*^9}, {3.979095143766588*^9, 
   3.9790951480941133`*^9}, {3.979095495213052*^9, 3.979095507625333*^9}, {
   3.979104938231304*^9, 3.979104942446656*^9}, {3.979175237103694*^9, 
   3.97917524858477*^9}, {3.979283004486884*^9, 3.979283007718623*^9}, {
   3.979283144728671*^9, 3.979283208497065*^9}, {3.979283259529701*^9, 
   3.979283287049583*^9}, {3.979283462210422*^9, 3.979283475618128*^9}, 
   3.979283546603223*^9, {3.979283608394888*^9, 3.979283622378704*^9}, {
   3.979283996474979*^9, 3.979284022994898*^9}, {3.979284249218531*^9, 
   3.979284258226249*^9}, {3.979285734408153*^9, 3.979285744174464*^9}, {
   3.979289564447017*^9, 3.9792895686124396`*^9}, {3.979333918459156*^9, 
   3.979333952977314*^9}, {3.979334019617871*^9, 3.97933402204949*^9}, {
   3.979334084139975*^9, 3.979334090955911*^9}, {3.979337336963579*^9, 
   3.979337340609758*^9}, {3.979337601510367*^9, 3.979337605757529*^9}, 
   3.979338561875683*^9, {3.9793430591350403`*^9, 3.979343108006679*^9}, {
   3.979343431699631*^9, 3.979343477183857*^9}, {3.97934351811646*^9, 
   3.9793435231875362`*^9}, {3.979343638091644*^9, 3.9793436460026617`*^9}, {
   3.979343790402465*^9, 3.9793437946743793`*^9}, {3.979343982637316*^9, 
   3.979343994261983*^9}, {3.979425320257222*^9, 3.9794253627616053`*^9}, {
   3.979425996230088*^9, 3.979426001141623*^9}, {3.979426247819455*^9, 
   3.979426258498403*^9}, {3.9794265388157463`*^9, 3.979426541862941*^9}, {
   3.979426690507237*^9, 3.979426696269258*^9}, {3.97942674698298*^9, 
   3.979426780244912*^9}, {3.979428093152397*^9, 3.979428093311625*^9}, {
   3.979430502995282*^9, 3.979430558563173*^9}, 3.979890577722139*^9, {
   3.979890622633993*^9, 3.979890627665455*^9}, {3.979892802313423*^9, 
   3.979892822720195*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a39c0023-abcb-401c-9d34-14d2c19e4fe5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Print", "Subsubsection",
 CellChangeTimes->{{3.978059667606452*^9, 
  3.9780596687088137`*^9}},ExpressionUUID->"0f076a40-7e40-4572-ae99-\
1c3e322086bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ser", "[", 
    RowBox[{"f_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Series", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "dNmax"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mPrint", "[", 
    RowBox[{"f__", ",", 
     RowBox[{"{", "styleN__", "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"styleN", "==", "1"}], ",", 
       RowBox[{"style", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontWeight", "->", "Bold"}], ",", 
          RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "}"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"styleN", "==", "2"}], ",", 
         RowBox[{"style", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FontWeight", "->", "Bold"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
            RowBox[{"FontColor", "->", "White"}], ",", 
            RowBox[{"Background", "\[Rule]", 
             RowBox[{"Darker", "[", "Blue", "]"}]}]}], "}"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"styleN", "==", "3"}], ",", 
           RowBox[{"style", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"FontWeight", "->", "Bold"}], ",", 
              RowBox[{"FontColor", "->", "Blue"}], ",", 
              RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
              RowBox[{"Background", "\[Rule]", "Yellow"}]}], "}"}]}], ",", 
           RowBox[{"style", "=", "styleN"}]}], "]"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{"{", "f", "}"}], ",", 
        RowBox[{"BaseStyle", "->", 
         RowBox[{"{", "style", "}"}]}]}], "]"}], "]"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"dPrint", "[", "f__", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", "f", "}"}], ",", 
      RowBox[{"BaseStyle", "->", 
       RowBox[{"{", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "}"}]}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pmatrix", "[", "mat_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NumberForm", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"Infinity", ",", "12"}], "}"}]}], "]"}], "&"}], ",", "mat", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.959301615528544*^9, 3.959301654022833*^9}, {
   3.959302622313762*^9, 3.959302678617358*^9}, {3.9593030334722347`*^9, 
   3.959303140950945*^9}, {3.959303200102751*^9, 3.959303273798539*^9}, {
   3.959303344062653*^9, 3.959303456061348*^9}, {3.959303517621756*^9, 
   3.959303567660839*^9}, {3.959303605653867*^9, 3.9593036929161787`*^9}, {
   3.95930373791706*^9, 3.959303744332415*^9}, {3.959303876908908*^9, 
   3.959303887148961*^9}, {3.959304135269521*^9, 3.95930417291388*^9}, 
   3.959304417964817*^9, {3.959304684668686*^9, 3.959304685843079*^9}, 
   3.959304724788722*^9, {3.9593194921255217`*^9, 3.959319510996137*^9}, {
   3.959320440905176*^9, 3.959320446728446*^9}, {3.959380790957556*^9, 
   3.9593808140839233`*^9}, {3.959751409012469*^9, 3.959751410142007*^9}, 
   3.959753956935669*^9, 3.959831742088236*^9, {3.963465147647414*^9, 
   3.963465166154592*^9}, {3.963465396175585*^9, 3.9634654014373407`*^9}, {
   3.963474357223976*^9, 3.96347446542236*^9}, {3.963539825319482*^9, 
   3.963539864309654*^9}, {3.963544501206265*^9, 3.963544504357345*^9}, 
   3.963551178368061*^9, 3.978068146014846*^9, {3.978068183698236*^9, 
   3.978068184233809*^9}, {3.978094842302866*^9, 3.978094848309244*^9}, 
   3.9780949143375607`*^9, {3.9792868289184027`*^9, 3.979286874181185*^9}, 
   3.979289835850625*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"67149276-adc6-4e98-b493-2b04606b06a0"],

Cell[BoxData[
 RowBox[{"Pfps", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mPrint", "[", 
      RowBox[{"\"\<c=\>\"", ",", "c", ",", "\"\<, H=\>\"", ",", "H", ",", 
       RowBox[{"{", "\"\<Subsubsection\>\"", "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mPrint", "[", 
      RowBox[{"\"\<For c=\>\"", ",", "c", 
       ",", "\"\<, H:{\!\(\*SubscriptBox[\(h\), \
\(0\)]\),\!\(\*SubscriptBox[\(h\), \(1\)]\),\!\(\*SubscriptBox[\(h\), \
\(2\)]\),\!\(\*SubscriptBox[\(h\), \(3\)]\)}=\>\"", ",", "H", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumberQ", "[", "\[Rho]", "]"}], ",", 
       RowBox[{"dPrint", "[", 
        RowBox[{"\"\<scaled \[Rho]=\>\"", ",", "\[Rho]"}], "]"}]}], "]"}], ";", 
     RowBox[{"mPrint", "[", 
      RowBox[{"\"\<Solutions \>\"", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "dPrint", 
      "[", "\"\<Frobenius solutions about z=0, u=0 and w=0(z=J/1728, \
w=1/z,u=1-w)\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<z=0-> \>\"", ",", 
       RowBox[{
        RowBox[{"Ser", "[", 
         RowBox[{
          RowBox[{"Sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "z"}], "]"}], "//", 
        "MatrixForm"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "Solu", "]"}], "!=", "0"}], ",", 
       RowBox[{"dPrint", "[", 
        RowBox[{"\"\<u=0-> \>\"", ",", 
         RowBox[{
          RowBox[{"Ser", "[", 
           RowBox[{"Solu", ",", "u"}], "]"}], "//", "MatrixForm"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          
          RowBox[{"\"\<\\n Exponents about u=0:\\n\>\"", ",", "\[Alpha]u", 
           ","}], "*)"}], "\"\<\\n suitably chosen \!\(\*SubscriptBox[\(x\), \
\(i\)]\):\\n\>\"", ",", " ", 
         RowBox[{
          RowBox[{"Ser", "[", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{"Normal", "[", 
              RowBox[{"Sol", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "u"}], 
           "]"}], "//", "MatrixForm"}]}], "]"}], ",", 
       RowBox[{"dPrint", "[", 
        RowBox[{"\"\<u=0-> \>\"", ",", 
         RowBox[{
          RowBox[{"Ser", "[", 
           RowBox[{
            RowBox[{"Sol", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "u"}], "]"}], "//", 
          "MatrixForm"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<w=0-> \>\"", ",", 
       RowBox[{
        RowBox[{"Ser", "[", 
         RowBox[{
          RowBox[{"Sol", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "w"}], "]"}], "//", 
        "MatrixForm"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "dPrint", "[", "\"\<Suitable scaling of w=0 soluion gives\>\"", "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{
       RowBox[{"Ser", "[", 
        RowBox[{
         RowBox[{"Sol", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "w"}], "]"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", "\"\<q series solution:\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{
       RowBox[{"Ser", "[", 
        RowBox[{"solq", ",", "q"}], "]"}], "//", "MatrixForm"}], "]"}], 
     ";"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.978067732767292*^9, 3.978067754662482*^9}, {
   3.978067823197975*^9, 3.978067828021823*^9}, {3.978068109978993*^9, 
   3.978068112690916*^9}, {3.978068194440504*^9, 3.97806842629677*^9}, {
   3.9780685051512423`*^9, 3.978068508264051*^9}, {3.978093030040235*^9, 
   3.9780930390543537`*^9}, {3.97809423650758*^9, 3.978094354051983*^9}, {
   3.978094861189947*^9, 3.978094904392355*^9}, {3.978094984935009*^9, 
   3.978095048226753*^9}, {3.9780951457105484`*^9, 3.9780951595223274`*^9}, {
   3.978095205519224*^9, 3.9780952364485407`*^9}, {3.978095299874309*^9, 
   3.978095314213777*^9}, {3.978095436816597*^9, 3.978095439828317*^9}, {
   3.978997466544804*^9, 3.9789975016408443`*^9}, 3.978997583951927*^9, 
   3.978997644383566*^9, {3.978997732207115*^9, 3.978997734446696*^9}, {
   3.978998035677996*^9, 3.978998038485785*^9}, {3.979005531828798*^9, 
   3.97900554010842*^9}, {3.979005661442719*^9, 3.979005666674528*^9}, {
   3.9790101374327917`*^9, 3.979010167256645*^9}, {3.979010923396248*^9, 
   3.9790110317962914`*^9}, {3.979011140177794*^9, 3.97901114529733*^9}, {
   3.979011293281085*^9, 3.9790113231926823`*^9}, {3.9790114161850157`*^9, 
   3.979011431465158*^9}, {3.9790114805369*^9, 3.9790114814963293`*^9}, {
   3.979011532440983*^9, 3.9790115372396917`*^9}, {3.979011788167444*^9, 
   3.97901179255118*^9}, {3.979011966382884*^9, 3.979011976542199*^9}, {
   3.979012166829781*^9, 3.979012176221775*^9}, {3.979175852802514*^9, 
   3.979175873402841*^9}, {3.979175983034687*^9, 3.979176000522767*^9}, 
   3.979288113057162*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"e9e7069a-d3d9-42cf-b124-c5ab3fae9441"],

Cell[BoxData[
 RowBox[{"PSmat", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     RowBox[{"mPrint", "[", 
      RowBox[{"\"\<S matrix \>\"", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "dPrint", 
      "[", "\"\<Comparing solution at \!\(\*FractionBox[\(1\), \(2\)]\), from \
Frobenius solutions about w=0 and u=0\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<C:\>\"", ",", 
       RowBox[{"Pmatrix", "[", "Amat", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<S:\>\"", ",", 
       RowBox[{"Pmatrix", "[", "Smat", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", "zeroflag", "]"}], "==", "\"\<True\>\""}], ",", 
       RowBox[{"Goto", "[", "ErrExit", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mPrint", "[", 
      RowBox[{"\"\<Multiplicities: \>\"", ",", "mcond", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<\!\(TraditionalForm\`\*OverscriptBox[\(S\), \(_\)]\):\>\"",
        ",", 
       RowBox[{"Pmatrix", "[", "Snorm", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<=\>\"", ",", 
       RowBox[{
        RowBox[{"PNumS", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"Inactive", "[", "Cos", "]"}], "[", 
           FractionBox["\[Pi]", "2"], "]"}], "->", "0"}]}], "//", 
        "MatrixForm"}], ",", "\"\<=\>\"", ",", 
       RowBox[{"Pmatrix", "[", 
        RowBox[{"N", "[", "NumS", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"dPrint", "[", 
        RowBox[{"\"\<Error Martix: \>\"", ",", 
         RowBox[{"ErrMat", "//", "MatrixForm"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"dPrint", "[", 
      RowBox[{"\"\<Error Estimate: \>\"", ",", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"ErrEst", ",", "3"}], "]"}]}], "]"}], ";"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.978068441336033*^9, 3.978068462479819*^9}, 
   3.978068520231621*^9, {3.978068572775187*^9, 3.978068727590184*^9}, {
   3.978068803461659*^9, 3.978068821653378*^9}, {3.9780688667894487`*^9, 
   3.978068886400666*^9}, {3.978070167944852*^9, 3.978070189528825*^9}, {
   3.978076106673499*^9, 3.9780761081848783`*^9}, {3.978076896380845*^9, 
   3.978076900004887*^9}, {3.9789946749659986`*^9, 3.978994679797632*^9}, {
   3.978997848045923*^9, 3.978997851197369*^9}, {3.978997917318182*^9, 
   3.978997923957876*^9}, {3.979004645476001*^9, 3.979004662675474*^9}, {
   3.979283022550282*^9, 3.979283086966901*^9}, {3.979283568401555*^9, 
   3.979283588425799*^9}, {3.979283646649915*^9, 3.979283650130005*^9}, {
   3.979283810722197*^9, 3.979283817767791*^9}, {3.979286882574349*^9, 
   3.979286947733644*^9}, 3.979335715299852*^9, {3.979366573961033*^9, 
   3.979366581359284*^9}, {3.9794384411063004`*^9, 3.979438452065625*^9}, {
   3.979891633687405*^9, 3.979891692167366*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"38bbdb24-b271-4ff3-834a-bc844fd88007"]
}, Closed]],

Cell[CellGroupData[{

Cell["Default values", "Subsubsection",
 CellChangeTimes->{{3.979348260287409*^9, 3.979348263663486*^9}, {
  3.979356946879529*^9, 3.979356950447616*^9}, {3.9798995686964893`*^9, 
  3.9798995767850113`*^9}},ExpressionUUID->"f4e9a5b6-0db4-4038-a3b4-\
eda0b0bf2826"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nDefList", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["2", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "4"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "3"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "16"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       FractionBox["44", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["4", "7"], ",", 
         FractionBox["5", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "11", ",", "44"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       FractionBox["44", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["6", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "11", ",", "275"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["3", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "16"], ",", 
         FractionBox["9", "16"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "25"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["1265", "32"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "8", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "4"], ",", 
         FractionBox["3", "4"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "16", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["4", "5"], ",", 
         FractionBox["6", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "45", ",", "770"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["9512", "25"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", 
       FractionBox["48", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "7"], ",", 
         FractionBox["5", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "55"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["23736", "343"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       FractionBox["64", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "7"], ",", 
         FractionBox["6", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "117"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["37976", "343"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", 
       FractionBox["120", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["6", "7"], ",", 
         FractionBox["9", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "78", ",", "2108"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["153336", "343"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", 
       FractionBox["216", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["12", "7"], ",", 
         FractionBox["15", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "11495", ",", "260623"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["652728", "343"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", 
       FractionBox["2", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "9"], ",", 
         FractionBox["1", "3"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", 
       FractionBox["64", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["14", "9"], ",", 
         FractionBox["4", "3"], ",", 
         FractionBox["5", "3"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4752", ",", "392", ",", "17248"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", 
       FractionBox["24", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["4", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "20", ",", "15"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", 
       FractionBox["9", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["3", "20"], ",", " ", 
         FractionBox["3", "4"], ",", " ", 
         FractionBox["2", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       FractionBox["138", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["9", "7"], ",", 
         FractionBox["11", "7"], ",", 
         FractionBox["10", "7"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "460", ",", "5796", ",", "4554"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "6"], ",", " ", 
         FractionBox["1", "2"], ",", " ", 
         FractionBox["2", "3"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", 
       FractionBox["8", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "9"], ",", 
         FractionBox["1", "3"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["280", "81"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", 
       FractionBox["74", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["3", "7"], ",", 
         FractionBox["6", "7"], ",", 
         FractionBox["8", "7"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "91", ",", "351"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["46180", "1029"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", 
       FractionBox["26", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["10", "9"], ",", 
         FractionBox["1", "3"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "243", ",", "4", ",", "25"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["1684", "81"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", 
       FractionBox["50", "7"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "7"], ",", 
         FractionBox["5", "7"], ",", 
         FractionBox["6", "7"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "28", ",", "55"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["26020", "1029"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "14", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["10", "7"], ",", 
         FractionBox["5", "7"], ",", 
         FractionBox["6", "7"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1729", ",", "28", ",", "91"}], "}"}], ",", 
       FractionBox[
        RowBox[{"-", "69796"}], "1029"]}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"{", 
      RowBox[{"26", ",", "17", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["3", "4"], ",", 
         FractionBox["13", "12"], ",", 
         FractionBox["4", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "20", ",", "324", ",", "1539"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["860", "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", 
       FractionBox["58", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "3"], ",", 
         FractionBox["4", "3"], ",", 
         FractionBox["14", "9"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2450", ",", "8019"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["31120", "81"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", 
       FractionBox["40", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["5", "9"], ",", 
         FractionBox["2", "3"], ",", 
         FractionBox["4", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "35", ",", "340"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["9520", "81"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", 
       FractionBox["68", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["4", "5"], ",", 
         FractionBox["6", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "20", ",", "66", ",", "440"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["11824", "75"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", 
       FractionBox["96", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "3"], ",", 
         FractionBox["19", "15"], ",", 
         FractionBox["8", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1196", ",", "8671"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["27344", "75"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", 
       FormBox[
        FractionBox["56", "11"],
        TraditionalForm], ",", 
       FormBox[
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["7", "11"], ",", 
          FractionBox["10", "11"], ",", 
          FractionBox["9", "11"], ",", 
          FractionBox["4", "11"]}], "}"}],
        TraditionalForm], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "20", ",", "14", ",", "28", ",", "7"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"32", ",", 
       FractionBox["56", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["7", "5"], ",", 
         FractionBox["4", "5"], ",", 
         FractionBox["6", "5"], ",", 
         FractionBox["3", "5"]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "300", ",", "35", ",", "350", ",", "28"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"33", ",", 
       FractionBox["248", "11"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["20", "11"], ",", 
         FractionBox["16", "11"], ",", 
         FractionBox["21", "11"], ",", 
         FractionBox["13", "11"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "30628", ",", "4123", ",", "61256", ",", "248"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", 
       FractionBox["16", "11"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["2", "11"], ",", 
         FractionBox["6", "11"], ",", 
         FractionBox["1", "11"], ",", 
         FractionBox["9", "11"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["1480", "121"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", 
       FractionBox["256", "11"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["21", "11"], ",", 
         FractionBox["19", "11"], ",", 
         FractionBox["16", "11"], ",", 
         FractionBox["12", "11"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "63232", ",", "18144", ",", "2106", ",", "56"}], 
        "}"}], ",", 
       RowBox[{"-", 
        FractionBox["56200", "121"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", 
       FractionBox["112", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["9", "5"], ",", 
         FractionBox["8", "5"], ",", 
         FractionBox["7", "5"], ",", 
         FractionBox["6", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "19600", ",", "3675", ",", "600", ",", "84"}], 
        "}"}], ",", 
       RowBox[{"-", 
        FractionBox["10888", "25"]}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fnl", "[", "sn_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c", ",", "H", ",", "n", ",", "lval", ",", "res"}], "}"}], ",", 
    RowBox[{
     RowBox[{"c", "=", 
      RowBox[{"nDefList", "[", 
       RowBox[{"[", 
        RowBox[{"sn", ",", "2"}], "]"}], "]"}]}], ";", 
     RowBox[{"H", "=", 
      RowBox[{"nDefList", "[", 
       RowBox[{"[", 
        RowBox[{"sn", ",", "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "H", "]"}]}], ";", 
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"lval", "=", 
      RowBox[{"ell", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     RowBox[{"res", "=", 
      RowBox[{"\"\<(\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<,\>\"", "<>", 
       RowBox[{"ToString", "[", "lval", "]"}], "<>", "\"\<)\>\""}]}], ";", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"nDefList", "[", 
        RowBox[{"[", "tabi", "]"}], "]"}], ",", 
       RowBox[{"fnl", "[", "tabi", "]"}], ",", "5"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tabi", ",", "1", ",", 
       RowBox[{"Length", "[", "nDefList", "]"}]}], "}"}]}], "]"}]}], ";"}], 
"\[IndentingNewLine]", 
 RowBox[{"Table1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"pad", "=", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<--\>\"", ",", "Italic", ",", "Gray"}], "]"}]}], ";", "\n", 
    
    RowBox[{"DefTab", "=", 
     RowBox[{"Grid", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"PadRight", "[", 
            RowBox[{"#", ",", "6", ",", "pad"}], "]"}], "&"}], "/@", 
          "DefList"}], ",", 
         RowBox[{"{", 
          
          RowBox[{"\"\<S. No.\>\"", ",", "\"\< c\>\"", ",", "\"\<H\>\"", 
           ",", "\"\<\!\(\*SubscriptBox[\(a\), \(i\)]\)s\>\"", 
           ",", "\"\<(n,\[ScriptL])\>\"", ",", "\"\<\[Rho]\>\""}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"Frame", "->", "All"}], ",", 
       RowBox[{"ItemStyle", "->", 
        RowBox[{"{", "Bold", "}"}]}], ",", 
       RowBox[{"Alignment", "->", "Center"}]}], "]"}]}], ";", 
    RowBox[{"dPrint", "[", "DefTab", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.979340643577717*^9, 3.979340677352379*^9}, {
   3.979344344635377*^9, 3.9793443669027557`*^9}, {3.979344428325474*^9, 
   3.979344546921957*^9}, {3.979344915818169*^9, 3.979344971288209*^9}, {
   3.979345028120254*^9, 3.979345076014298*^9}, {3.979345519307086*^9, 
   3.979345521106977*^9}, {3.979345617897023*^9, 3.979345618056899*^9}, {
   3.979345656338716*^9, 3.9793456753873587`*^9}, {3.979345705925433*^9, 
   3.979345806473356*^9}, {3.979345841666812*^9, 3.97934584538675*^9}, {
   3.9793459140529547`*^9, 3.979345952614935*^9}, {3.979346035104239*^9, 
   3.979346124687924*^9}, {3.979346229292899*^9, 3.9793462835163794`*^9}, {
   3.979346325676709*^9, 3.97934645317983*^9}, {3.9793466837133923`*^9, 
   3.979346683991684*^9}, {3.979347095858091*^9, 3.979347131355543*^9}, {
   3.979347164057168*^9, 3.97934716567264*^9}, {3.979347234088599*^9, 
   3.97934739582375*^9}, {3.979347426183943*^9, 3.979347430295216*^9}, {
   3.9793474711195374`*^9, 3.979347486486738*^9}, {3.979347862364347*^9, 
   3.979347922242379*^9}, {3.979348210953315*^9, 3.979348221416526*^9}, {
   3.979348547302297*^9, 3.979348619349667*^9}, {3.979348663861969*^9, 
   3.979348714477257*^9}, {3.979348744741217*^9, 3.9793490717399673`*^9}, {
   3.979349170259728*^9, 3.9793492369871283`*^9}, {3.979349287216451*^9, 
   3.979349288482465*^9}, 3.979349348498746*^9, {3.979349382690357*^9, 
   3.979349413617372*^9}, {3.979349452734795*^9, 3.979349453829069*^9}, {
   3.97934959058739*^9, 3.97934972048359*^9}, {3.979349877015579*^9, 
   3.979349887119026*^9}, 3.979349918625341*^9, {3.979349950314351*^9, 
   3.979349958894238*^9}, {3.979350008565906*^9, 3.9793500273884983`*^9}, {
   3.9793500695450783`*^9, 3.979350110221884*^9}, {3.979350293304244*^9, 
   3.979350325439633*^9}, {3.979350561421357*^9, 3.9793505707322397`*^9}, {
   3.979350629858405*^9, 3.979350709282639*^9}, {3.979350739618005*^9, 
   3.979350776774053*^9}, {3.979351059199383*^9, 3.979351387106885*^9}, {
   3.979351420628718*^9, 3.979351424741699*^9}, {3.979353602647599*^9, 
   3.979353720673147*^9}, 3.979353761527792*^9, {3.97935379660709*^9, 
   3.979353839597994*^9}, {3.979354016455715*^9, 3.979354021087255*^9}, 
   3.979354207626879*^9, {3.9793543604242067`*^9, 3.979354394847619*^9}, {
   3.979354478693939*^9, 3.97935453538066*^9}, {3.979354669019216*^9, 
   3.979354733074374*^9}, {3.979354863669599*^9, 3.979354873360154*^9}, 
   3.979354904538239*^9, {3.979355244116392*^9, 3.979355261475263*^9}, {
   3.9793555202641373`*^9, 3.97935555807685*^9}, {3.979355635077019*^9, 
   3.979355655339863*^9}, 3.979356121837018*^9, 3.979356281450937*^9, {
   3.979356505316433*^9, 3.979356511608007*^9}, 3.979356555836556*^9, {
   3.979356597756874*^9, 3.979356631701392*^9}, {3.9793566679130297`*^9, 
   3.979356669464464*^9}, {3.979356729985235*^9, 3.979356733944682*^9}, 
   3.979356909001931*^9, {3.979357241050893*^9, 3.9793572490666447`*^9}, 
   3.979363811752088*^9, 3.979363886353674*^9, {3.979364185291308*^9, 
   3.979364190328774*^9}, 3.979364470618716*^9, 3.979364514867399*^9, {
   3.979364618329385*^9, 3.979364642962925*^9}, {3.979364688778508*^9, 
   3.979364705994402*^9}, {3.979364822378524*^9, 3.979364844201704*^9}, {
   3.979365140828854*^9, 3.9793651713477163`*^9}, {3.979366837635066*^9, 
   3.979366852167078*^9}, 3.979366967491916*^9, {3.979890643585606*^9, 
   3.979890645768841*^9}, {3.9799014015858536`*^9, 3.9799014183940487`*^9}, 
   3.97990148285441*^9, {3.9799442731485453`*^9, 3.979944274899871*^9}, 
   3.979946507624002*^9, {3.9799496798707857`*^9, 3.979949699351759*^9}, {
   3.979950433949752*^9, 3.979950444396188*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b4025235-d57b-4f77-8677-31ffd4e13f2f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Notebook Function", "Subsubsection",
 CellChangeTimes->{{3.959224352989713*^9, 
  3.959224361197404*^9}},ExpressionUUID->"fa5f0865-33a1-46f5-9b3e-\
ed190d22d7fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CalculateS", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Defaultf", "=", 
      RowBox[{"AskFunction", "[", 
       RowBox[{"Ask", "[", 
        RowBox[{
         RowBox[{"{", 
          
          RowBox[{"\"\<Def\>\"", 
           ",", "\"\<Would you like to see one of the default examples or \
input values\>\""}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"\"\<Default\>\"", ",", "\"\<New\>\""}], "}"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Defval", "=", 
      RowBox[{"Defaultf", "[", "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Defval", "==", "\"\<New\>\""}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"inp", "=", 
          RowBox[{"AskFunction", "[", 
           RowBox[{"Ask", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                
                RowBox[{"\"\<c\>\"", 
                 ",", "\"\<c, \!\(\*SubscriptBox[\(h\), \(i\)]\) and \
\!\(\*SubscriptBox[\(a\), \(i\)]\):\\n c\>\""}], "}"}], 
               "->", "\"\<String\>\""}], ",", 
              RowBox[{
               RowBox[{"{", 
                
                RowBox[{"\"\<H\>\"", 
                 ",", "\"\<{\!\(\*SubscriptBox[\(h\), \
\(0\)]\),\!\(\*SubscriptBox[\(h\), \(1\)]\),...\!\(\*SubscriptBox[\(h\), \(n \
- 1\)]\)} \!\(\*SubscriptBox[\(h\), \(i\(\\\ \)\)]\)s inside braces\>\""}], 
                "}"}], "->", "\"\<String\>\""}], ",", 
              RowBox[{
               RowBox[{"{", 
                
                RowBox[{"\"\<nvec\>\"", 
                 ",", "\"\<{\!\(\*SubscriptBox[\(a\), \
\(0\)]\),\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \(n \
- 1\)]\)} \!\(\*SubscriptBox[\(a\), \(i\(\\\ \)\)]\)s inside braces\>\""}], 
                "}"}], "->", "\"\<String\>\""}]}], "}"}], "]"}], "]"}]}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"inpval", "=", 
          RowBox[{"inp", "[", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"c", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"Extract", "[", 
            RowBox[{"inpval", ",", "1"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"H", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"Extract", "[", 
            RowBox[{"inpval", ",", "2"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"nvec", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"Extract", "[", 
            RowBox[{"inpval", ",", "3"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"alp", "[", 
          RowBox[{"c", ",", "H"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "H", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"l", "=", 
          RowBox[{"ell", "[", 
           RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Impl", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2"}], "}"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"Impl", ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "l"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dPrint", "[", 
              
              RowBox[{"\"\<n=\>\"", ",", "n", ",", "\"\<\[ScriptL]=\>\"", ",",
                "l", ",", "\"\< Not Implemented\>\""}], "]"}], ";", 
             RowBox[{"Goto", "[", "ErrExit", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"l", ">", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"inp\[Rho]", "=", 
                 RowBox[{"AskFunction", "[", 
                  RowBox[{"Ask", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<\[Rho] \>\""}], "}"}],
                     "->", "\"\<String\>\""}], "}"}], "]"}], "]"}]}], ";", 
                RowBox[{"\[Rho]in", "=", 
                 RowBox[{"inp\[Rho]", "[", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"\[Rho]", "=", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"Extract", "[", 
                   RowBox[{"\[Rho]in", ",", "1"}], "]"}], "]"}]}], ";", 
                RowBox[{"\[Rho]", "=", 
                 RowBox[{"\[Rho]", "/", "1728"}]}]}], "}"}], ",", 
              RowBox[{
               RowBox[{"\[Rho]", "=."}], ";"}]}], "]"}], "}"}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Defval", "==", "\"\<Default\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sninp", "=", 
            RowBox[{"AskFunction", "[", 
             RowBox[{"Ask", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\"\<sn\>\"", ",", "\"\<Sl No:\>\""}], "}"}], 
                "->", "\"\<String\>\""}], "}"}], "]"}], "]"}]}], ";", 
           RowBox[{"snval", "=", 
            RowBox[{"sninp", "[", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"slno", "=", 
            RowBox[{"ToExpression", "[", 
             RowBox[{"Extract", "[", 
              RowBox[{"snval", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"slno", ">", 
              RowBox[{"Length", "[", "DefList", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dPrint", "[", "\"\<Invalid Sl No\>\"", "]"}], ";", 
               RowBox[{"Goto", "[", "ErrExit", "]"}]}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"c", "=", 
            RowBox[{"DefList", "[", 
             RowBox[{"[", 
              RowBox[{"slno", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"H", "=", 
            RowBox[{"DefList", "[", 
             RowBox[{"[", 
              RowBox[{"slno", ",", "3"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"nvec", "=", 
            RowBox[{"DefList", "[", 
             RowBox[{"[", 
              RowBox[{"slno", ",", "4"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"alp", "[", 
            RowBox[{"c", ",", "H"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "H", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"l", "=", 
            RowBox[{"ell", "[", 
             RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"l", ">", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{"\[Rho]", "=", 
              RowBox[{
               RowBox[{"DefList", "[", 
                RowBox[{"[", 
                 RowBox[{"slno", ",", "6"}], "]"}], "]"}], "/", "1728"}]}], ",", 
             RowBox[{
              RowBox[{"\[Rho]", "=."}], ";"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Allf", "[", 
      RowBox[{"c", ",", "H", ",", "nvec", ",", "\[Rho]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Label", "[", "ErrExit", "]"}], ";"}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959224369781361*^9, 3.959224426843645*^9}, {
   3.959224476882504*^9, 3.959224635968153*^9}, {3.95922470267332*^9, 
   3.959224728848017*^9}, {3.959224796721247*^9, 3.959224827416206*^9}, {
   3.959224980160294*^9, 3.959225102610427*^9}, {3.959225136155634*^9, 
   3.959225173236204*^9}, {3.959225383722161*^9, 3.959225432055993*^9}, {
   3.959225471536303*^9, 3.959225473128087*^9}, {3.959225505966989*^9, 
   3.95922564148955*^9}, {3.959225676621579*^9, 3.959225699188985*^9}, {
   3.959225771259026*^9, 3.9592257910419407`*^9}, {3.959225877329109*^9, 
   3.959225882768567*^9}, {3.9592259225605173`*^9, 3.959226001407514*^9}, 
   3.9592260533353662`*^9, {3.959226143790306*^9, 3.959226163263582*^9}, {
   3.959226300326473*^9, 3.959226301348397*^9}, {3.959226366472419*^9, 
   3.959226419235957*^9}, {3.959227389384489*^9, 3.959227391720269*^9}, {
   3.959227939470993*^9, 3.959227944878562*^9}, {3.9592280511345377`*^9, 
   3.959228100886672*^9}, {3.959228176294676*^9, 3.959228180286345*^9}, {
   3.959228265606931*^9, 3.9592283882546263`*^9}, 3.959228430758647*^9, {
   3.959228851514884*^9, 3.9592288556510777`*^9}, {3.959229647052136*^9, 
   3.959229913892413*^9}, {3.959229996477287*^9, 3.9592300392611437`*^9}, {
   3.959230097359058*^9, 3.9592302103096457`*^9}, {3.9592302623415956`*^9, 
   3.959230366783688*^9}, {3.959230437478562*^9, 3.959230444697969*^9}, {
   3.959230862451499*^9, 3.95923089151381*^9}, {3.959230943057443*^9, 
   3.9592309439365597`*^9}, {3.959230980208797*^9, 3.95923103135096*^9}, {
   3.959234571861257*^9, 3.959234585893354*^9}, {3.959234754603539*^9, 
   3.959234758611396*^9}, {3.959235308631524*^9, 3.959235337198873*^9}, {
   3.959296762557981*^9, 3.95929678531778*^9}, {3.959296923142244*^9, 
   3.959296945694523*^9}, {3.959296990158286*^9, 3.959297040251081*^9}, {
   3.959297096231153*^9, 3.9592971332379227`*^9}, {3.959297174551797*^9, 
   3.959297224730588*^9}, {3.9592974807286787`*^9, 3.9592974983200197`*^9}, 
   3.959298838956364*^9, {3.959299106968473*^9, 3.959299214791608*^9}, {
   3.959300852527081*^9, 3.959300929187434*^9}, {3.959300963242732*^9, 
   3.959300963771862*^9}, {3.9593009997627907`*^9, 3.959301001331422*^9}, {
   3.959301848174233*^9, 3.959301858303384*^9}, {3.959305513570814*^9, 
   3.95930551525945*^9}, {3.959305582306923*^9, 3.959305596201178*^9}, {
   3.95930569672915*^9, 3.959305722154348*^9}, 3.959313543383103*^9, {
   3.959391962835205*^9, 3.959392078601031*^9}, {3.959392153921884*^9, 
   3.959392394565054*^9}, {3.959392436837986*^9, 3.959392438877265*^9}, 
   3.959392563310622*^9, {3.959392642447019*^9, 3.959392734048696*^9}, {
   3.959472091863194*^9, 3.959472093423218*^9}, {3.959472167990593*^9, 
   3.959472170381466*^9}, 3.959472461220853*^9, {3.96084925794067*^9, 
   3.960849258529515*^9}, {3.9611987891292067`*^9, 3.961198791276408*^9}, {
   3.961198841134591*^9, 3.961198878852632*^9}, {3.9611989992013063`*^9, 
   3.96119902523849*^9}, {3.962322607244074*^9, 3.962322680254862*^9}, {
   3.9623232903140287`*^9, 3.962323291200087*^9}, {3.962324156384614*^9, 
   3.962324169608717*^9}, {3.9623247241757803`*^9, 3.96232475271434*^9}, {
   3.962324950439418*^9, 3.962325044694022*^9}, {3.962327920394357*^9, 
   3.9623279431406393`*^9}, {3.962327975169798*^9, 3.962327999375533*^9}, {
   3.977981904212852*^9, 3.977981905017692*^9}, 3.978077864513861*^9, {
   3.978078035376104*^9, 3.978078137904895*^9}, {3.9780785915269003`*^9, 
   3.978078595230041*^9}, {3.978078642043713*^9, 3.978078664563477*^9}, 
   3.9780787111987543`*^9, {3.978078812774768*^9, 3.978078975036666*^9}, {
   3.9780792196118193`*^9, 3.978079280235629*^9}, {3.978079345204404*^9, 
   3.9780793756993313`*^9}, {3.978079411692718*^9, 3.978079455956408*^9}, {
   3.978079501644231*^9, 3.978079628642952*^9}, {3.978079675570744*^9, 
   3.978079683753681*^9}, {3.978079913477286*^9, 3.978079951988735*^9}, {
   3.97807999138092*^9, 3.978079994459466*^9}, {3.9780800265782537`*^9, 
   3.9780800770337963`*^9}, {3.9780801529062243`*^9, 3.9780801593612*^9}, {
   3.978080200074924*^9, 3.978080201409371*^9}, {3.978080298904097*^9, 
   3.978080307463971*^9}, {3.978080556373418*^9, 3.978080563964864*^9}, {
   3.9780920499614105`*^9, 3.978092081577414*^9}, 3.978092184428297*^9, {
   3.978092485641149*^9, 3.978092697751072*^9}, {3.978092880825248*^9, 
   3.9780929279654064`*^9}, {3.978128914126833*^9, 3.978128937686417*^9}, 
   3.9781290320160017`*^9, {3.978129110107134*^9, 3.978129115170445*^9}, 
   3.97812916879302*^9, {3.97899743430556*^9, 3.978997443505228*^9}, {
   3.979013972156746*^9, 3.979013975348343*^9}, {3.979014705386351*^9, 
   3.9790147133859262`*^9}, 3.979175290783636*^9, {3.979346699928545*^9, 
   3.979346979362265*^9}, {3.979347063761935*^9, 3.979347069050116*^9}, {
   3.979348026075173*^9, 3.979348028491125*^9}, 3.979354057326748*^9, 
   3.979890679080731*^9, {3.979891155581644*^9, 3.979891168237276*^9}, {
   3.979891452391044*^9, 3.979891457694481*^9}, {3.9798994213093815`*^9, 
   3.9798994300306168`*^9}, {3.979900808096819*^9, 3.979900866502964*^9}, {
   3.979901072874729*^9, 3.9799011022451687`*^9}, {3.979901246279066*^9, 
   3.9799012726805897`*^9}, {3.979944419857256*^9, 3.979944431376491*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f328c34c-9e59-46e9-abc8-d2fc1a29bfa5"],

Cell[BoxData[
 RowBox[{"Initial", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"fNmax", "=", "50"}], 
    RowBox[{"(*", "10", "*)"}], ";", 
    RowBox[{"dNmax", "=", "7"}], ";", 
    RowBox[{"Solu", "=."}], ";", 
    RowBox[{"zeroflag", "=."}], ";"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.978069644938575*^9, 3.978069665881566*^9}, {
  3.978924784198778*^9, 3.978924792785918*^9}, {3.978995654659471*^9, 
  3.978995656919715*^9}, {3.979085454103583*^9, 3.979085456199478*^9}, {
  3.979945190470105*^9, 3.9799451948135147`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d31a3195-95ea-4d7b-86c2-f226ba16d5a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Allf", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_", ",", "\[Rho]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "l"}], "}"}], ",", 
    RowBox[{
     RowBox[{"alp", "[", 
      RowBox[{"c", ",", "H"}], "]"}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "H", "]"}]}], ";", 
     RowBox[{"l", "=", 
      RowBox[{"ell", "[", 
       RowBox[{"\[Alpha]val", "[", "H", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "Initial", ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "==", "2"}], "&&", 
        RowBox[{"l", "==", "0"}]}], ",", 
       RowBox[{"Sol", "=", 
        RowBox[{"fps2", "[", 
         RowBox[{"c", ",", "H", ",", "nvec", ",", "fNmax"}], "]"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "==", "3"}], "&&", 
          RowBox[{"l", "==", "0"}]}], ",", 
         RowBox[{"Sol", "=", 
          RowBox[{"fps3", "[", 
           RowBox[{"c", ",", "H", ",", "nvec", ",", "fNmax"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "==", "3"}], "&&", 
            RowBox[{"l", "==", "3"}]}], ",", 
           RowBox[{"Sol", "=", 
            RowBox[{"fps33", "[", 
             RowBox[{"c", ",", "H", ",", 
              RowBox[{"{", 
               RowBox[{"\[Rho]val", "->", "\[Rho]"}], "}"}], ",", "nvec", ",",
               "fNmax"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"n", "==", "4"}], "&&", 
              RowBox[{"l", "==", "0"}]}], ",", 
             RowBox[{"Sol", "=", 
              RowBox[{"fps40", "[", 
               RowBox[{"c", ",", "H", ",", "nvec", ",", "fNmax"}], "]"}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"n", "==", "4"}], "&&", 
                RowBox[{"l", "==", "2"}]}], ",", 
               RowBox[{"Sol", "=", 
                RowBox[{"fps42", "[", 
                 RowBox[{"c", ",", "H", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Rho]val", "->", "\[Rho]"}], "}"}], ",", "nvec", 
                  ",", "fNmax"}], "]"}]}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", "==", "4"}], "&&", 
                  RowBox[{"l", "==", "4"}]}], ",", 
                 RowBox[{"Sol", "=", 
                  RowBox[{"fps44", "[", 
                   RowBox[{"c", ",", "H", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Rho]val", "->", "\[Rho]"}], "}"}], ",", "nvec",
                     ",", "fNmax"}], "]"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", "==", "5"}], "&&", 
                    RowBox[{"l", "==", "0"}]}], ",", 
                   RowBox[{"Sol", "=", 
                    RowBox[{"fps50", "[", 
                    RowBox[{"c", ",", "H", ",", "nvec", ",", "fNmax"}], 
                    "]"}]}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", "==", "5"}], "&&", 
                    RowBox[{"l", "==", "2"}]}], ",", 
                    RowBox[{"Sol", "=", 
                    RowBox[{"fps52", "[", 
                    RowBox[{"c", ",", "H", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Rho]val", "->", "\[Rho]"}], "}"}], ",", "nvec",
                     ",", "fNmax"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    "nvec", ",", "fNmax"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"dPrint", "[", 
                    
                    RowBox[{"\"\<n=\>\"", ",", "n", 
                    ",", "\"\<, \[ScriptL]=\>\"", ",", "l", 
                    ",", "\"\< Not Implemented\>\""}], "]"}], ";", 
                    RowBox[{"Goto", "[", "ErrExit", "]"}]}], "}"}]}], "]"}]}],
                 "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Sol", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Sol", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"solq", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Sol", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "/.", 
          RowBox[{"w", "->", 
           RowBox[{"1728", "/", 
            RowBox[{"J", "[", "q", "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "fNmax"}], "}"}]}], "]"}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", "Pfps", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Smat", "=", 
      RowBox[{"FindS", "[", 
       RowBox[{"Sol", ",", "Sdiag"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Smat", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{"zeroflag", "=", "True"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Snorm", "=", 
          RowBox[{"Smat", "/", 
           RowBox[{"Smat", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Sbarres", "=", 
          RowBox[{"Sbar", "[", 
           RowBox[{"Snorm", ",", "H"}], "]"}]}], ";"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "PSmat", ";", "\[IndentingNewLine]", 
     RowBox[{"Label", "[", "ErrExit", "]"}], ";"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.977983348005234*^9, 3.977983379091036*^9}, {
   3.978059708967166*^9, 3.978059717406618*^9}, {3.978059768672267*^9, 
   3.9780601625777063`*^9}, {3.9780602043462477`*^9, 3.978060271322809*^9}, {
   3.9780626359939327`*^9, 3.9780626431056767`*^9}, {3.978067783358852*^9, 
   3.978067816438167*^9}, {3.978068558607882*^9, 3.9780685611836777`*^9}, {
   3.97806875310225*^9, 3.978068792821987*^9}, {3.978069630411235*^9, 
   3.978069635979102*^9}, {3.978069851362014*^9, 3.978069881860717*^9}, {
   3.978069996058197*^9, 3.978070005522056*^9}, {3.9780700914816847`*^9, 
   3.978070115689635*^9}, {3.978070385376355*^9, 3.978070422048101*^9}, {
   3.97807045788029*^9, 3.978070555952369*^9}, {3.978070768806756*^9, 
   3.978070945709642*^9}, {3.978075085920154*^9, 3.978075098023803*^9}, 
   3.978077703020265*^9, {3.978094679511858*^9, 3.978094684833774*^9}, {
   3.978094724826185*^9, 3.978094747660919*^9}, {3.978095391472828*^9, 
   3.978095422141371*^9}, {3.978095533230262*^9, 3.978095534645042*^9}, {
   3.97899826442983*^9, 3.978998269517761*^9}, {3.9790041574791107`*^9, 
   3.9790041626386766`*^9}, {3.979004685539141*^9, 3.979004714506007*^9}, {
   3.979005589605324*^9, 3.979005590276696*^9}, {3.9790143524514112`*^9, 
   3.979014396747052*^9}, 3.979018280322344*^9, {3.979175302303872*^9, 
   3.979175305855567*^9}, {3.979335679908512*^9, 3.9793357245321074`*^9}, {
   3.979336583353278*^9, 3.9793365843526697`*^9}, {3.9796848083402233`*^9, 
   3.979684813755468*^9}, {3.97968494201156*^9, 3.979684956796376*^9}, {
   3.979686090341983*^9, 3.979686103886527*^9}, {3.979686143286601*^9, 
   3.979686153901415*^9}, {3.979686267758027*^9, 3.979686267955817*^9}, {
   3.9798915043204*^9, 3.9798915065988197`*^9}, 3.979891555263694*^9, {
   3.9798917461778607`*^9, 3.979891780616744*^9}, {3.9799012926262856`*^9, 
   3.979901293453432*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"879183de-76cf-4234-9d13-6175742bae53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Allf", "[", 
   RowBox[{"c_", ",", "H_", ",", "nvec_"}], "]"}], ":=", 
  RowBox[{"Allf", "[", 
   RowBox[{"c", ",", "H", ",", "nvec", ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.978068907469129*^9, 3.978068937892703*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"dff4cc25-3ff7-4663-b0c4-09b41fe66634"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.979362756873212*^9, 
  3.979362759048818*^9}},ExpressionUUID->"a916374f-e186-44a9-b457-\
87a03ecf00a8"],

Cell[TextData[StyleBox["Table of Examples",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.979901349914053*^9, 
  3.979901363042391*^9}},ExpressionUUID->"d551e979-fea4-c94d-a2ae-\
fabad91d2ba1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table1", ";"}]], "Input",
 CellChangeTimes->{{3.979347134691167*^9, 3.979347136192443*^9}, {
   3.979347621263539*^9, 3.979347719084208*^9}, {3.979347757043556*^9, 
   3.979347759867181*^9}, {3.979347805715637*^9, 3.97934789515353*^9}, 
   3.979348297271247*^9, {3.9799442603000402`*^9, 3.9799442633556843`*^9}, {
   3.979946584784751*^9, 3.979946605945675*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"86d7708d-445f-4bf1-961a-843227edf49d"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    GridBox[{{
      "\"S. No.\"", "\" c\"", "\"H\"", 
       "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(i\\)]\\)s\"", 
       "\"(n,\[ScriptL])\"", "\"\[Rho]\""}, {"1", 
       FractionBox["2", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "\"(2,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"2", "1", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "4"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "\"(2,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"3", "2", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "\"(2,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"4", 
       FractionBox["1", "2"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "16"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], "\"(3,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"5", 
       FractionBox["44", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["4", "7"], ",", 
           FractionBox["5", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "11", ",", "44"}], "}"}], "\"(3,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"6", 
       FractionBox["44", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "5"], ",", 
           FractionBox["6", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "11", ",", "275"}], "}"}], "\"(3,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"7", "4", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "5"], ",", 
           FractionBox["3", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "10"}], "}"}], "\"(3,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"8", "5", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "16"], ",", 
           FractionBox["9", "16"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "25"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["1265", "32"]}]}, {"9", "8", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "4"], ",", 
           FractionBox["3", "4"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "7"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", "82"}]}, {"10", "16", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["4", "5"], ",", 
           FractionBox["6", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "45", ",", "770"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["9512", "25"]}]}, {"11", 
       FractionBox["48", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "7"], ",", 
           FractionBox["5", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "55"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["23736", "343"]}]}, {"12", 
       FractionBox["64", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "7"], ",", 
           FractionBox["6", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "117"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["37976", "343"]}]}, {"13", 
       FractionBox["120", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["6", "7"], ",", 
           FractionBox["9", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "78", ",", "2108"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["153336", "343"]}]}, {"14", 
       FractionBox["216", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["12", "7"], ",", 
           FractionBox["15", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "11495", ",", "260623"}], "}"}], "\"(3,3)\"", 
       RowBox[{"-", 
         FractionBox["652728", "343"]}]}, {"15", 
       FractionBox["2", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "9"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["2", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"16", 
       FractionBox["64", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["14", "9"], ",", 
           FractionBox["4", "3"], ",", 
           FractionBox["5", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "4752", ",", "392", ",", "17248"}], "}"}], 
       "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"17", 
       FractionBox["24", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "5"], ",", 
           FractionBox["3", "5"], ",", 
           FractionBox["4", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "20", ",", "15"}], "}"}], "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"18", 
       FractionBox["9", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["3", "20"], ",", 
           FractionBox["3", "4"], ",", 
           FractionBox["2", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"19", 
       FractionBox["138", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["9", "7"], ",", 
           FractionBox["11", "7"], ",", 
           FractionBox["10", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "460", ",", "5796", ",", "4554"}], "}"}], 
       "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"20", "2", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "6"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["2", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], "\"(4,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"21", 
       FractionBox["8", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["1", "9"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["2", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "5", ",", "7"}], "}"}], "\"(4,2)\"", 
       RowBox[{"-", 
         FractionBox["280", "81"]}]}, {"22", 
       FractionBox["74", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["3", "7"], ",", 
           FractionBox["6", "7"], ",", 
           FractionBox["8", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "8", ",", "91", ",", "351"}], "}"}], "\"(4,2)\"", 
       RowBox[{"-", 
         FractionBox["46180", "1029"]}]}, {"23", 
       FractionBox["26", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["10", "9"], ",", 
           FractionBox["1", "3"], ",", 
           FractionBox["2", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "243", ",", "4", ",", "25"}], "}"}], "\"(4,2)\"", 
       RowBox[{"-", 
         FractionBox["1684", "81"]}]}, {"24", 
       FractionBox["50", "7"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "7"], ",", 
           FractionBox["5", "7"], ",", 
           FractionBox["6", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "28", ",", "55"}], "}"}], "\"(4,2)\"", 
       RowBox[{"-", 
         FractionBox["26020", "1029"]}]}, {"25", "14", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["10", "7"], ",", 
           FractionBox["5", "7"], ",", 
           FractionBox["6", "7"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1729", ",", "28", ",", "91"}], "}"}], "\"(4,2)\"", 
       RowBox[{"-", 
         FractionBox["69796", "1029"]}]}, {"26", "17", 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["3", "4"], ",", 
           FractionBox["13", "12"], ",", 
           FractionBox["4", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "20", ",", "324", ",", "1539"}], "}"}], 
       "\"(4,4)\"", 
       RowBox[{"-", 
         FractionBox["860", "3"]}]}, {"27", 
       FractionBox["58", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "3"], ",", 
           FractionBox["4", "3"], ",", 
           FractionBox["14", "9"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2450", ",", "8019"}], "}"}], 
       "\"(4,4)\"", 
       RowBox[{"-", 
         FractionBox["31120", "81"]}]}, {"28", 
       FractionBox["40", "3"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["5", "9"], ",", 
           FractionBox["2", "3"], ",", 
           FractionBox["4", "3"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "35", ",", "340"}], "}"}], "\"(4,4)\"", 
       RowBox[{"-", 
         FractionBox["9520", "81"]}]}, {"29", 
       FractionBox["68", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["3", "5"], ",", 
           FractionBox["4", "5"], ",", 
           FractionBox["6", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "20", ",", "66", ",", "440"}], "}"}], "\"(4,4)\"", 
       
       RowBox[{"-", 
         FractionBox["11824", "75"]}]}, {"30", 
       FractionBox["96", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "3"], ",", 
           FractionBox["19", "15"], ",", 
           FractionBox["8", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1196", ",", "8671"}], "}"}], 
       "\"(4,4)\"", 
       RowBox[{"-", 
         FractionBox["27344", "75"]}]}, {"31", 
       FractionBox["56", "11"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["7", "11"], ",", 
           FractionBox["10", "11"], ",", 
           FractionBox["9", "11"], ",", 
           FractionBox["4", "11"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "20", ",", "14", ",", "28", ",", "7"}], "}"}], 
       "\"(5,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"32", 
       FractionBox["56", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["7", "5"], ",", 
           FractionBox["4", "5"], ",", 
           FractionBox["6", "5"], ",", 
           FractionBox["3", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "300", ",", "35", ",", "350", ",", "28"}], "}"}], 
       "\"(5,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"33", 
       FractionBox["248", "11"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["20", "11"], ",", 
           FractionBox["16", "11"], ",", 
           FractionBox["21", "11"], ",", 
           FractionBox["13", "11"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "30628", ",", "4123", ",", "61256", ",", "248"}], 
         "}"}], "\"(5,0)\"", 
       StyleBox["\"--\"", Italic, 
        GrayLevel[0.5], StripOnInput -> False]}, {"34", 
       FractionBox["16", "11"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["2", "11"], ",", 
           FractionBox["6", "11"], ",", 
           FractionBox["1", "11"], ",", 
           FractionBox["9", "11"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}], 
       "\"(5,2)\"", 
       RowBox[{"-", 
         FractionBox["1480", "121"]}]}, {"35", 
       FractionBox["256", "11"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["21", "11"], ",", 
           FractionBox["19", "11"], ",", 
           FractionBox["16", "11"], ",", 
           FractionBox["12", "11"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "63232", ",", "18144", ",", "2106", ",", "56"}], 
         "}"}], "\"(5,2)\"", 
       RowBox[{"-", 
         FractionBox["56200", "121"]}]}, {"36", 
       FractionBox["112", "5"], 
       RowBox[{"{", 
         RowBox[{"0", ",", 
           FractionBox["9", "5"], ",", 
           FractionBox["8", "5"], ",", 
           FractionBox["7", "5"], ",", 
           FractionBox["6", "5"]}], "}"}], 
       RowBox[{"{", 
         RowBox[{"1", ",", "19600", ",", "3675", ",", "600", ",", "84"}], 
         "}"}], "\"(5,2)\"", 
       RowBox[{"-", 
         FractionBox["10888", "25"]}]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}}, AutoDelete -> False, 
     GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      GridBoxItemStyle -> {"Columns" -> {{Bold}}}], "Grid"]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.9799015732249546`*^9, 3.979944484658513*^9, {3.979946533458836*^9, 
   3.979946538971216*^9}, 3.979946688247571*^9, 3.979946831013832*^9, 
   3.9799490836635017`*^9, 3.9799497214104357`*^9, 3.979950019373727*^9, 
   3.979950455460079*^9, 3.9799506158016777`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"453e8a7f-038f-42d3-8aef-2a4f2d43dc6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateS", ";"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"a6be1cec-d701-2e45-bff1-569a17a4a4ea"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\"c=\"", 
   FractionBox["48", "7"], "\", H=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "7"], ",", 
       FractionBox["5", "7"]}], "}"}]},
  "Row",
  BaseStyle->{"Subsubsection"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", "\"Subsubsection\"", "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695036943*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1ffc23c2-3fda-40a7-b62a-886de2f23758"],

Cell[BoxData[
 TemplateBox[{"\"For c=\"", 
   FractionBox["48", "7"], 
   "\", H:{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(h\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(3\\)]\\)}=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "7"], ",", 
       FractionBox["5", "7"]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.9799506950384483`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"ebd2f23a-9ea3-4753-aaf1-9aebe99fc3ba"],

Cell[BoxData[
 TemplateBox[{"\"scaled \[Rho]=\"", 
   RowBox[{"-", 
     FractionBox["989", "24696"]}]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.9799506950402813`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"5e278350-f887-4788-a24d-cfc75e582f75"],

Cell[BoxData[
 TemplateBox[{"\"Solutions \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695060157*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"e31dba1c-c073-4ae1-8254-5847becce211"],

Cell[BoxData[
 TemplateBox[{
  "\"Frobenius solutions about z=0, u=0 and w=0(z=J/1728, w=1/z,u=1-w)\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695065165*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"184c36ad-c96b-44bd-a22f-24ddf3864062"],

Cell[BoxData[
 TemplateBox[{"\"z=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"989", " ", "z"}], "5488"], "-", 
             FractionBox[
              RowBox[{"6772313", " ", 
                SuperscriptBox["z", "2"]}], "120472576"], "-", 
             FractionBox[
              RowBox[{"547171755901", " ", 
                SuperscriptBox["z", "3"]}], "18512297918464"], "-", 
             FractionBox[
              RowBox[{"7676107826643055", " ", 
                SuperscriptBox["z", "4"]}], "406381963906121728"], "-", 
             FractionBox[
              RowBox[{"209025587120091593941", " ", 
                SuperscriptBox["z", "5"]}], "15611569525417572302848"], "-", 
             FractionBox[
              RowBox[{"13876875876789823182715551", " ", 
                SuperscriptBox["z", "6"]}], "1370820696887866188768477184"], 
             "-", 
             FractionBox[
              RowBox[{"842428560601320100304495721639", " ", 
                SuperscriptBox["z", "7"]}], 
              "105322895783288535015459639001088"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Rational[-989, 5488], 
             Rational[-6772313, 120472576], 
             Rational[-547171755901, 18512297918464], 
             Rational[-7676107826643055, 406381963906121728], 
             Rational[-209025587120091593941, 15611569525417572302848], 
             
             Rational[-13876875876789823182715551, 
              1370820696887866188768477184], 
             
             Rational[-842428560601320100304495721639, 
              105322895783288535015459639001088]}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"1", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"2423", " ", 
                SuperscriptBox["z", 
                 RowBox[{"4", "/", "3"}]]}], "65856"], "+", 
             FractionBox[
              RowBox[{"113964875", " ", 
                SuperscriptBox["z", 
                 RowBox[{"7", "/", "3"}]]}], "7589772288"], "+", 
             FractionBox[
              RowBox[{"25849087732085", " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "2998992262791168"], "+", 
             FractionBox[
              RowBox[{"6252079228689322285", " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "1086258989521063378944"], "+", 
             
             FractionBox[
              RowBox[{"762792579665084261399045", " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "182093346944470563340419072"], 
             "+", 
             FractionBox[
              RowBox[{"28992657067252465054277607695", " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], 
              "8993954592281290064509978804224"], "+", 
             FractionBox[
              RowBox[{"117641177756081816467258551093708425", " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], 
              "45607552269454301163604425638085132288"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[2423, 65856], 0, 0, 
             Rational[113964875, 7589772288], 0, 0, 
             Rational[25849087732085, 2998992262791168], 0, 0, 
             Rational[6252079228689322285, 1086258989521063378944], 0, 0, 
             Rational[762792579665084261399045, 182093346944470563340419072], 
             0, 0, 
             Rational[
             28992657067252465054277607695, 8993954592281290064509978804224], 
             0, 0, 
             Rational[
             117641177756081816467258551093708425, 
              45607552269454301163604425638085132288]}, 1, 24, 3], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"2", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"24277", " ", 
                SuperscriptBox["z", 
                 RowBox[{"5", "/", "3"}]]}], "164640"], "+", 
             FractionBox[
              RowBox[{"9907280251", " ", 
                SuperscriptBox["z", 
                 RowBox[{"8", "/", "3"}]]}], "151795445760"], "+", 
             FractionBox[
              RowBox[{"289493611717141", " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "7497480656977920"], "+", 
             FractionBox[
              RowBox[{"90537683349430537291", " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "3456278603021565296640"], "+", 
             
             FractionBox[
              RowBox[{"1752872803862235109205735", " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "91046673472235281670209536"], 
             "+", 
             FractionBox[
              RowBox[{"1341360038769675180270721996571", " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], 
              "89939545922812900645099788042240"], "+", 
             FractionBox[
              RowBox[{"124294381902536662514042914418333591", " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], 
              "10365352788512341173546460372292075520"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 2, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[24277, 164640], 0, 0, 
             Rational[9907280251, 151795445760], 0, 0, 
             Rational[289493611717141, 7497480656977920], 0, 0, 
             Rational[90537683349430537291, 3456278603021565296640], 0, 0, 
             Rational[1752872803862235109205735, 91046673472235281670209536], 
             0, 0, 
             Rational[
             1341360038769675180270721996571, 
              89939545922812900645099788042240], 0, 0, 
             Rational[
             124294381902536662514042914418333591, 
              10365352788512341173546460372292075520]}, 2, 24, 3], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695066608*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"162de003-de55-48f6-8dc4-bce14efec648"],

Cell[BoxData[
 TemplateBox[{"\"u=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"29", " ", "u"}], "126"], "+", 
             FractionBox[
              RowBox[{"100423", " ", 
                SuperscriptBox["u", "2"]}], "666792"], "+", 
             FractionBox[
              RowBox[{"29131951", " ", 
                SuperscriptBox["u", "3"]}], "252047376"], "+", 
             FractionBox[
              RowBox[{"593297718365", " ", 
                SuperscriptBox["u", "4"]}], "6224561997696"], "+", 
             FractionBox[
              RowBox[{"578099785966901", " ", 
                SuperscriptBox["u", "5"]}], "7058653305387264"], "+", 
             FractionBox[
              RowBox[{"2699571483542783693", " ", 
                SuperscriptBox["u", "6"]}], "37354393292109401088"], "+", 
             FractionBox[
              RowBox[{"305798890172261694043", " ", 
                SuperscriptBox["u", "7"]}], "4706653554805784537088"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Rational[29, 126], 
             Rational[100423, 666792], 
             Rational[29131951, 252047376], 
             Rational[593297718365, 6224561997696], 
             Rational[578099785966901, 7058653305387264], 
             Rational[2699571483542783693, 37354393292109401088], 
             Rational[305798890172261694043, 4706653554805784537088]}, 0, 8, 
            1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "12437"}], "+", 
                    RowBox[{"113974", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "123480"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "39809383"}], "+", 
                    RowBox[{"269348576", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "326728080"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "92682306124"}], "+", 
                    RowBox[{"550814024453", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "741019285440"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "353503560899863"}], "+", 
                    RowBox[{"1950976087791122", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "2875747642935552"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1293958764194846893"}], "+", 
                    RowBox[{"6802149888864797936", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "10870326090296386560"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2308835846350481116372"}], "+", 
                    RowBox[{"11721968709640564393697", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "20134017984446967186432"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Subscript[$CellContext`x, 2, 1], 0, 
             Rational[1, 123480] (-12437 + 
              113974 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 326728080] (-39809383 + 
              269348576 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 741019285440] (-92682306124 + 
              550814024453 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 2875747642935552] (-353503560899863 + 
              1950976087791122 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 10870326090296386560] (-1293958764194846893 + 
              6802149888864797936 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 20134017984446967186432] (-2308835846350481116372 + 
              11721968709640564393697 Subscript[$CellContext`x, 2, 1])}, 1, 
            16, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             FractionBox[
              RowBox[{"1163", " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "1260"], "+", 
             FractionBox[
              RowBox[{"2404898", " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "2917215"], "+", 
             FractionBox[
              RowBox[{"78687717779", " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "105859897920"], "+", 
             FractionBox[
              RowBox[{"139355434842223", " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "205410545923968"], "+", 
             FractionBox[
              RowBox[{"60733481150578553", " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "97056482949074880"], "+", 
             FractionBox[
              RowBox[{"1674566958520080627671", " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "2876288283492423883776"], "+", 
             
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 3, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Rational[1163, 1260], 0, 
             Rational[2404898, 2917215], 0, 
             Rational[78687717779, 105859897920], 0, 
             Rational[139355434842223, 205410545923968], 0, 
             Rational[60733481150578553, 97056482949074880], 0, 
             Rational[1674566958520080627671, 2876288283492423883776]}, 3, 16,
             2], Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> 
        Center, ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\"\\n suitably chosen \\!\\(\\*SubscriptBox[\\(x\\), \\(i\\)]\\):\\n\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1.`", "+", 
             RowBox[{"0.23015873015873015`", " ", "u"}], "+", 
             RowBox[{"0.15060618603702505`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.11558125088356405`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.09531557699716174`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.08189944468949723`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.07226918296951783`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.06497161658733562`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {1., 0.23015873015873015`, 
            0.15060618603702505`, 0.11558125088356405`, 0.09531557699716174, 
            0.08189944468949723, 0.07226918296951783, 0.06497161658733562}, 0,
             8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{"0.24324111629787265`", " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"0.12379464681676171`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.07868091808785577`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.055731764163127626`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.04209480649746248`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.03317322451991362`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 1, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.24324111629787265`, 0, 0.12379464681676171`, 0, 
             0.07868091808785577, 0, 0.055731764163127626`, 0, 
             0.04209480649746248, 0, 0.03317322451991362}, 1, 15, 2], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             RowBox[{"0.9230158730158731`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.8243814734258531`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.7433194186382605`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.6784239544049746`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.6257539868042112`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 3, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.9230158730158731, 0, 0.8243814734258531, 0, 
             0.7433194186382605, 0, 0.6784239544049746, 0, 
             0.6257539868042112}, 3, 15, 2], Editable -> False]}}, 
        RowSpacings -> 1, ColumnAlignments -> Center, ColumnAlignments -> 
        Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695090741*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"192835ae-188c-4bde-b42d-c23d75a6c40f"],

Cell[BoxData[
 TemplateBox[{"\"w=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"2", "/", "7"}]]], "-", 
             FractionBox[
              RowBox[{"157", " ", 
                SuperscriptBox["w", 
                 RowBox[{"5", "/", "7"}]]}], "2016"], "-", 
             FractionBox[
              RowBox[{"431815", " ", 
                SuperscriptBox["w", 
                 RowBox[{"12", "/", "7"}]]}], "18289152"], "-", 
             FractionBox[
              RowBox[{"21777770167", " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "7"}]]}], "1769804660736"], "-", 
             FractionBox[
              RowBox[{"83815915678667", " ", 
                SuperscriptBox["w", 
                 RowBox[{"26", "/", "7"}]]}], "10703778588131328"], "-", 
             FractionBox[
              RowBox[{"358430778701789203", " ", 
                SuperscriptBox["w", 
                 RowBox[{"33", "/", "7"}]]}], "64736452901018271744"], "-", 
             FractionBox[
              RowBox[{"818157955520513561041", " ", 
                SuperscriptBox["w", 
                 RowBox[{"40", "/", "7"}]]}], "195763033572679253753856"], 
             "-", 
             FractionBox[
              RowBox[{"145795768603713458341985885", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "7"}]]}], 
              "44201726876442394063590653952"], "-", 
             FractionBox[
              RowBox[{"1437575752072826582979883709209", " ", 
                SuperscriptBox["w", 
                 RowBox[{"54", "/", "7"}]]}], 
              "534664088297447198593192550203392"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -2, 56, 7], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 
             Rational[-157, 2016], 0, 0, 0, 0, 0, 0, 
             Rational[-431815, 18289152], 0, 0, 0, 0, 0, 0, 
             Rational[-21777770167, 1769804660736], 0, 0, 0, 0, 0, 0, 
             Rational[-83815915678667, 10703778588131328], 0, 0, 0, 0, 0, 0, 
             Rational[-358430778701789203, 64736452901018271744], 0, 0, 0, 0, 
             0, 0, 
             Rational[-818157955520513561041, 195763033572679253753856], 0, 0,
              0, 0, 0, 0, 
             
             Rational[-145795768603713458341985885, 
              44201726876442394063590653952], 0, 0, 0, 0, 0, 0, 
             
             Rational[-1437575752072826582979883709209, 
              534664088297447198593192550203392]}, -2, 56, 7], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "7"}]]], "+", 
             FractionBox[
              RowBox[{"187", " ", 
                SuperscriptBox["w", 
                 RowBox[{"6", "/", "7"}]]}], "12096"], "+", 
             FractionBox[
              RowBox[{"598235", " ", 
                SuperscriptBox["w", 
                 RowBox[{"13", "/", "7"}]]}], "73156608"], "+", 
             FractionBox[
              RowBox[{"367944365", " ", 
                SuperscriptBox["w", 
                 RowBox[{"20", "/", "7"}]]}], "73741860864"], "+", 
             FractionBox[
              RowBox[{"12209216079925", " ", 
                SuperscriptBox["w", 
                 RowBox[{"27", "/", "7"}]]}], "3567926196043776"], "+", 
             FractionBox[
              RowBox[{"163637043176163325", " ", 
                SuperscriptBox["w", 
                 RowBox[{"34", "/", "7"}]]}], "64736452901018271744"], "+", 
             FractionBox[
              RowBox[{"256260905559995311775", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "7"}]]}], "130508689048452835835904"], 
             "+", 
             FractionBox[
              RowBox[{"13106486220805253620886581", " ", 
                SuperscriptBox["w", 
                 RowBox[{"48", "/", "7"}]]}], "8287823789332948886923247616"],
              "+", 
             FractionBox[
              RowBox[{"524786941540518456088198886567", " ", 
                SuperscriptBox["w", 
                 RowBox[{"55", "/", "7"}]]}], 
              "400998066223085398944894412652544"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 56, 7], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 
             Rational[187, 12096], 0, 0, 0, 0, 0, 0, 
             Rational[598235, 73156608], 0, 0, 0, 0, 0, 0, 
             Rational[367944365, 73741860864], 0, 0, 0, 0, 0, 0, 
             Rational[12209216079925, 3567926196043776], 0, 0, 0, 0, 0, 0, 
             Rational[163637043176163325, 64736452901018271744], 0, 0, 0, 0, 
             0, 0, 
             Rational[256260905559995311775, 130508689048452835835904], 0, 0, 
             0, 0, 0, 0, 
             Rational[
             13106486220805253620886581, 8287823789332948886923247616], 0, 0, 
             0, 0, 0, 0, 
             Rational[
             524786941540518456088198886567, 
              400998066223085398944894412652544]}, -1, 56, 7], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"3", "/", "7"}]], "+", 
             FractionBox[
              RowBox[{"12899", " ", 
                SuperscriptBox["w", 
                 RowBox[{"10", "/", "7"}]]}], "66528"], "+", 
             FractionBox[
              RowBox[{"369065", " ", 
                SuperscriptBox["w", 
                 RowBox[{"17", "/", "7"}]]}], "4064256"], "+", 
             FractionBox[
              RowBox[{"3382839463", " ", 
                SuperscriptBox["w", 
                 RowBox[{"24", "/", "7"}]]}], "61451550720"], "+", 
             FractionBox[
              RowBox[{"4952695413881531", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "7"}]]}], "130823960521605120"], "+", 
             FractionBox[
              RowBox[{"2960910716151181483", " ", 
                SuperscriptBox["w", 
                 RowBox[{"38", "/", "7"}]]}], "105496441764622368768"], "+", 
             FractionBox[
              RowBox[{"13955871945136868626987", " ", 
                SuperscriptBox["w", 
                 RowBox[{"45", "/", "7"}]]}], "638042479792436086308864"], 
             "+", 
             FractionBox[
              RowBox[{"2147181917821893791583224185", " ", 
                SuperscriptBox["w", 
                 RowBox[{"52", "/", "7"}]]}], 
              "121554748910216583674874298368"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 3, 56, 7], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 
             Rational[12899, 66528], 0, 0, 0, 0, 0, 0, 
             Rational[369065, 4064256], 0, 0, 0, 0, 0, 0, 
             Rational[3382839463, 61451550720], 0, 0, 0, 0, 0, 0, 
             Rational[4952695413881531, 130823960521605120], 0, 0, 0, 0, 0, 0, 
             Rational[2960910716151181483, 105496441764622368768], 0, 0, 0, 0,
              0, 0, 
             Rational[13955871945136868626987, 638042479792436086308864], 0, 
             0, 0, 0, 0, 0, 
             Rational[
             2147181917821893791583224185, 121554748910216583674874298368]}, 
            3, 56, 7], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695094363*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"b52b7c9e-6b98-4181-bf78-79bb7b85aaf3"],

Cell[BoxData[
 TemplateBox[{"\"Suitable scaling of w=0 soluion gives\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695096449*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"0e83f493-d41d-4786-ab82-080d14a8e82a"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
                SuperscriptBox["2", 
                 RowBox[{"5", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"6", "/", "7"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"2", "/", "7"}]]], "-", 
             FractionBox[
              RowBox[{"157", " ", 
                SuperscriptBox["w", 
                 RowBox[{"5", "/", "7"}]]}], 
              RowBox[{"168", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"431815", " ", 
                SuperscriptBox["w", 
                 RowBox[{"12", "/", "7"}]]}], 
              RowBox[{"1524096", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"21777770167", " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "7"}]]}], 
              RowBox[{"147483721728", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"83815915678667", " ", 
                SuperscriptBox["w", 
                 RowBox[{"26", "/", "7"}]]}], 
              RowBox[{"891981549010944", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"358430778701789203", " ", 
                SuperscriptBox["w", 
                 RowBox[{"33", "/", "7"}]]}], 
              RowBox[{"5394704408418189312", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"818157955520513561041", " ", 
                SuperscriptBox["w", 
                 RowBox[{"40", "/", "7"}]]}], 
              RowBox[{"16313586131056604479488", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"145795768603713458341985885", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "7"}]]}], 
              RowBox[{"3683477239703532838632554496", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"1437575752072826582979883709209", " ", 
                SuperscriptBox["w", 
                 RowBox[{"54", "/", "7"}]]}], 
              RowBox[{"44555340691453933216099379183616", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "7"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"1", "/", "7"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -2, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2 2^Rational[5, 7] 3^Rational[6, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-157, 168] 2^Rational[-2, 7] 3^Rational[-1, 7], 0, 0, 0,
              0, 0, 0, Rational[-431815, 1524096] 2^Rational[-2, 7] 
             3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-21777770167, 147483721728] 2^Rational[-2, 7] 
             3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-83815915678667, 891981549010944] 2^Rational[-2, 7] 
             3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-358430778701789203, 5394704408418189312] 
             2^Rational[-2, 7] 3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-818157955520513561041, 16313586131056604479488] 
             2^Rational[-2, 7] 3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-145795768603713458341985885, 
               3683477239703532838632554496] 2^Rational[-2, 7] 
             3^Rational[-1, 7], 0, 0, 0, 0, 0, 0, 
             Rational[-1437575752072826582979883709209, 
               44555340691453933216099379183616] 2^Rational[-2, 7] 
             3^Rational[-1, 7]}, -2, 56, 7], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "7"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "7"}]]], "+", 
             FractionBox[
              RowBox[{"187", " ", 
                SuperscriptBox["w", 
                 RowBox[{"6", "/", "7"}]]}], 
              RowBox[{"2016", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"598235", " ", 
                SuperscriptBox["w", 
                 RowBox[{"13", "/", "7"}]]}], 
              RowBox[{"12192768", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"367944365", " ", 
                SuperscriptBox["w", 
                 RowBox[{"20", "/", "7"}]]}], 
              RowBox[{"12290310144", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"12209216079925", " ", 
                SuperscriptBox["w", 
                 RowBox[{"27", "/", "7"}]]}], 
              RowBox[{"594654366007296", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"163637043176163325", " ", 
                SuperscriptBox["w", 
                 RowBox[{"34", "/", "7"}]]}], 
              RowBox[{"10789408816836378624", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"256260905559995311775", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "7"}]]}], 
              RowBox[{"21751448174742139305984", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"13106486220805253620886581", " ", 
                SuperscriptBox["w", 
                 RowBox[{"48", "/", "7"}]]}], 
              RowBox[{"1381303964888824814487207936", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"524786941540518456088198886567", " ", 
                SuperscriptBox["w", 
                 RowBox[{"55", "/", "7"}]]}], 
              RowBox[{"66833011037180899824149068775424", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "7"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[6, 7] 3^Rational[3, 7], 0, 0, 0, 0, 0, 0, 
             Rational[187, 2016] 2^Rational[-1, 7] 3^Rational[-4, 7], 0, 0, 0,
              0, 0, 0, Rational[598235, 12192768] 2^Rational[-1, 7] 
             3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[367944365, 12290310144] 2^Rational[-1, 7] 
             3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[12209216079925, 594654366007296] 2^Rational[-1, 7] 
             3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[163637043176163325, 10789408816836378624] 
             2^Rational[-1, 7] 3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[256260905559995311775, 21751448174742139305984] 
             2^Rational[-1, 7] 3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[
              13106486220805253620886581, 1381303964888824814487207936] 
             2^Rational[-1, 7] 3^Rational[-4, 7], 0, 0, 0, 0, 0, 0, 
             Rational[
              524786941540518456088198886567, 
               66833011037180899824149068775424] 2^Rational[-1, 7] 
             3^Rational[-4, 7]}, -1, 56, 7], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"55", " ", 
                SuperscriptBox["w", 
                 RowBox[{"3", "/", "7"}]]}], 
              RowBox[{"12", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"64495", " ", 
                SuperscriptBox["w", 
                 RowBox[{"10", "/", "7"}]]}], 
              RowBox[{"72576", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"20298575", " ", 
                SuperscriptBox["w", 
                 RowBox[{"17", "/", "7"}]]}], 
              RowBox[{"48771072", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"37211234093", " ", 
                SuperscriptBox["w", 
                 RowBox[{"24", "/", "7"}]]}], 
              RowBox[{"147483721728", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"4952695413881531", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "7"}]]}], 
              RowBox[{"28543409568350208", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"14804553580755907415", " ", 
                SuperscriptBox["w", 
                 RowBox[{"38", "/", "7"}]]}], 
              RowBox[{"115087027379588038656", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"69779359725684343134935", " ", 
                SuperscriptBox["w", 
                 RowBox[{"45", "/", "7"}]]}], 
              RowBox[{"696046341591748457791488", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             FractionBox[
              RowBox[{"10735909589109468957916120925", " ", 
                SuperscriptBox["w", 
                 RowBox[{"52", "/", "7"}]]}], 
              RowBox[{"132605180629327182190771961856", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "7"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "7"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 3, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[55, 12] 2^Rational[-4, 7] 3^Rational[-2, 7], 0, 0, 0, 0, 
             0, 0, Rational[64495, 72576] 2^Rational[-4, 7] 3^Rational[-2, 7],
              0, 0, 0, 0, 0, 0, Rational[20298575, 48771072] 
             2^Rational[-4, 7] 3^Rational[-2, 7], 0, 0, 0, 0, 0, 0, 
             Rational[37211234093, 147483721728] 2^Rational[-4, 7] 
             3^Rational[-2, 7], 0, 0, 0, 0, 0, 0, 
             Rational[4952695413881531, 28543409568350208] 2^Rational[-4, 7] 
             3^Rational[-2, 7], 0, 0, 0, 0, 0, 0, 
             Rational[14804553580755907415, 115087027379588038656] 
             2^Rational[-4, 7] 3^Rational[-2, 7], 0, 0, 0, 0, 0, 0, 
             Rational[69779359725684343134935, 696046341591748457791488] 
             2^Rational[-4, 7] 3^Rational[-2, 7], 0, 0, 0, 0, 0, 0, 
             Rational[
              10735909589109468957916120925, 132605180629327182190771961856] 
             2^Rational[-4, 7] 3^Rational[-2, 7]}, 3, 56, 7], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695097659*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"315c7723-7d53-4bcd-beb2-4a44293fdb4d"],

Cell[BoxData[
 TemplateBox[{"\"q series solution:\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695100273*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"fdb059bc-cb73-48b2-8246-9a699590f7e7"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"2", "/", "7"}]]], "+", 
             RowBox[{"78", " ", 
               SuperscriptBox["q", 
                RowBox[{"5", "/", "7"}]]}], "+", 
             RowBox[{"784", " ", 
               SuperscriptBox["q", 
                RowBox[{"12", "/", "7"}]]}], "+", 
             RowBox[{"5271", " ", 
               SuperscriptBox["q", 
                RowBox[{"19", "/", "7"}]]}], "+", 
             RowBox[{"26558", " ", 
               SuperscriptBox["q", 
                RowBox[{"26", "/", "7"}]]}], "+", 
             RowBox[{"113756", " ", 
               SuperscriptBox["q", 
                RowBox[{"33", "/", "7"}]]}], "+", 
             RowBox[{"426720", " ", 
               SuperscriptBox["q", 
                RowBox[{"40", "/", "7"}]]}], "+", 
             RowBox[{"1453516", " ", 
               SuperscriptBox["q", 
                RowBox[{"47", "/", "7"}]]}], "+", 
             RowBox[{"4569468", " ", 
               SuperscriptBox["q", 
                RowBox[{"54", "/", "7"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -2, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 78, 0, 0, 0, 0,
             0, 0, 784, 0, 0, 0, 0, 0, 0, 5271, 0, 0, 0, 0, 0, 0, 26558, 0, 0,
             0, 0, 0, 0, 113756, 0, 0, 0, 0, 0, 0, 426720, 0, 0, 0, 0, 0, 0, 
            1453516, 0, 0, 0, 0, 0, 0, 4569468}, -2, 56, 7], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"1", "/", "7"}]]], "+", 
             RowBox[{"133", " ", 
               SuperscriptBox["q", 
                RowBox[{"6", "/", "7"}]]}], "+", 
             RowBox[{"1618", " ", 
               SuperscriptBox["q", 
                RowBox[{"13", "/", "7"}]]}], "+", 
             RowBox[{"11024", " ", 
               SuperscriptBox["q", 
                RowBox[{"20", "/", "7"}]]}], "+", 
             RowBox[{"56532", " ", 
               SuperscriptBox["q", 
                RowBox[{"27", "/", "7"}]]}], "+", 
             RowBox[{"240968", " ", 
               SuperscriptBox["q", 
                RowBox[{"34", "/", "7"}]]}], "+", 
             RowBox[{"901796", " ", 
               SuperscriptBox["q", 
                RowBox[{"41", "/", "7"}]]}], "+", 
             RowBox[{"3052736", " ", 
               SuperscriptBox["q", 
                RowBox[{"48", "/", "7"}]]}], "+", 
             RowBox[{"9547369", " ", 
               SuperscriptBox["q", 
                RowBox[{"55", "/", "7"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -1, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 133, 0, 0, 0, 
            0, 0, 0, 1618, 0, 0, 0, 0, 0, 0, 11024, 0, 0, 0, 0, 0, 0, 56532, 
            0, 0, 0, 0, 0, 0, 240968, 0, 0, 0, 0, 0, 0, 901796, 0, 0, 0, 0, 0,
             0, 3052736, 0, 0, 0, 0, 0, 0, 9547369}, -1, 56, 7], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"55", " ", 
               SuperscriptBox["q", 
                RowBox[{"3", "/", "7"}]]}], "+", 
             RowBox[{"890", " ", 
               SuperscriptBox["q", 
                RowBox[{"10", "/", "7"}]]}], "+", 
             RowBox[{"6720", " ", 
               SuperscriptBox["q", 
                RowBox[{"17", "/", "7"}]]}], "+", 
             RowBox[{"37344", " ", 
               SuperscriptBox["q", 
                RowBox[{"24", "/", "7"}]]}], "+", 
             RowBox[{"168077", " ", 
               SuperscriptBox["q", 
                RowBox[{"31", "/", "7"}]]}], "+", 
             RowBox[{"657147", " ", 
               SuperscriptBox["q", 
                RowBox[{"38", "/", "7"}]]}], "+", 
             RowBox[{"2303406", " ", 
               SuperscriptBox["q", 
                RowBox[{"45", "/", "7"}]]}], "+", 
             RowBox[{"7416688", " ", 
               SuperscriptBox["q", 
                RowBox[{"52", "/", "7"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 3, 56, 7], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {55, 0, 0, 0, 0, 0, 0, 890, 0, 0, 0, 
            0, 0, 0, 6720, 0, 0, 0, 0, 0, 0, 37344, 0, 0, 0, 0, 0, 0, 168077, 
            0, 0, 0, 0, 0, 0, 657147, 0, 0, 0, 0, 0, 0, 2303406, 0, 0, 0, 0, 
            0, 0, 7416688}, 3, 56, 7], Editable -> False]}}, RowSpacings -> 1,
         ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950695101071*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f1d03ae8-1b7b-4fbd-906a-6345f0a66aa9"],

Cell[BoxData[
 TemplateBox[{"\"S matrix \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950696826208*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"5f4389df-ef10-408b-a8b2-1a38676c7e1b"],

Cell[BoxData[
 TemplateBox[{
  "\"Comparing solution at \\!\\(\\*FractionBox[\\(1\\), \\(2\\)]\\), from \
Frobenius solutions about w=0 and u=0\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950696827525*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"0afcc5a8-8be5-4717-8531-1c2ec8bf4199"],

Cell[BoxData[
 TemplateBox[{"\"C:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.096031869623\"", ShowStringCharacters -> False], 
           0.09603186962334086661848193730391579994719168319038113919960299848\
41975605602`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.042738202637\"", ShowStringCharacters -> False], 
           0.04273820263673423720464736268625582927526530508598274004033342440\
265486703411`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.053293666987\"", ShowStringCharacters -> False], 
           0.05329366698693037757014720293248109646741202551975129687868344041\
610669491322`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.079875406394\"", ShowStringCharacters -> 
            False], -0.\
07987540639370484531990577239993459126920733384082973361689127361086420694397`\
54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.775994809441\"", ShowStringCharacters -> False], 
           0.77599480944072133317193941244390738106526669975245807497113875263\
904308546423`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.478369011536\"", ShowStringCharacters -> 
            False], -0.\
47836901153563612978027019257974390481769908896778112542657528511378350038823`\
54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"1.805115229892\"", ShowStringCharacters -> False], 
           1.80511522989168541781492657949949148540753882748315100963636931682\
279745532982`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-6.302210117986\"", ShowStringCharacters -> 
            False], -6.\
30221011798562385905874634053436442496326015586843678949668458524200899248328`\
54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.801274862366\"", ShowStringCharacters -> False], 
           1.80127486236570765935585374331008174480801905170367040419941495037\
101650701958`54.616220218394766, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950696828723*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"ce86d908-8c72-4d33-b33c-75a6ceae19aa"],

Cell[BoxData[
 TemplateBox[{"\"S:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.327985277604\"", ShowStringCharacters -> False], 
           0.32798527760449133556810873210936206447932875833518764779466251968\
118452705369`53.72315110185677, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.591009048511\"", ShowStringCharacters -> False], 
           0.59100904851138976669092163045096628824797984078827614005539454668\
882678663598`53.5642340101854, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.736976229098\"", ShowStringCharacters -> False], 
           0.73697622909757854914343687346753274832140581060250586304745162902\
431448203404`53.95501988147595, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.591009048506\"", ShowStringCharacters -> False], 
           0.59100904850553537104722586470785847940766110437841182205936305888\
664821120914`54.27826548001451, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.736976229097\"", ShowStringCharacters -> 
            False], -0.\
73697622909724271646330230109697948428423110096503016007834293303925473760373`\
54.00380315397564, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.327985277605\"", ShowStringCharacters -> False], 
           0.32798527760477053117082781317656573099430110884925409703090011485\
31873916409`54.02345064185598, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.736976229099\"", ShowStringCharacters -> False], 
           0.73697622909885390803384200822990709115795683906506041431080143538\
273309858985`54.10234471026789, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.327985277609\"", ShowStringCharacters -> False], 
           0.32798527760858706374459821962100618573854702087465864379731564507\
938960624168`53.17510464318791, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.591009048507\"", ShowStringCharacters -> 
            False], -0.\
59100904850724861910480643101238258019509765737015748771631958664192978944994`\
53.744256495377556, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950696830103*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f951e120-0f25-4551-a941-4b3f91f89d27"],

Cell[BoxData[
 TemplateBox[{"\"Multiplicities: \"", 
   RowBox[{"{", 
     RowBox[{
       RowBox[{
         SubscriptBox["m", "1"], "\[Rule]", "1"}], ",", 
       RowBox[{
         SubscriptBox["m", "2"], "\[Rule]", "1"}]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.97995069683127*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1284d79b-2585-4e5f-b7cd-038e2e395e0f"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(TraditionalForm\\`\\*OverscriptBox[\\(S\\), \\(_\\)]\\):\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 
           1.`53.42212110619279, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.801937735827\"", ShowStringCharacters -> False], 
           1.80193773582749575112783136208855661457717737368861249677418801317\
748272519191`53.335433885206704, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.246979603720\"", ShowStringCharacters -> False], 
           2.24697960371952564046562711944853325145332918290493366838433010059\
084476514079`53.52276159140279, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"1.801937735810\"", ShowStringCharacters -> False], 
           1.80193773580964618273727870838700543748144706969217508864819788192\
350622337152`53.61643720677621, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.246979603719\"", ShowStringCharacters -> 
            False], -2.\
24697960371850171438398285733143491692380887710515180859832428646486493746782`\
53.54016040623107, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000001\"", ShowStringCharacters -> False], 
           1.00000000000085124431425167677507338711162611289665950829790169096\
933644145898`53.54681622104512, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.246979603723\"", ShowStringCharacters -> False], 
           2.24697960372341410430071137557932283793639949593310444905053519385\
726627891323`53.57158387500812, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000012\"", ShowStringCharacters -> False], 
           1.00000000001248753665531419509698763095445294575917716636050457855\
464417876971`53.06684112162577, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.801937735815\"", ShowStringCharacters -> 
            False], -1.\
80193773581486973444695796498098666429194111282246463846315022236433842884746`\
53.43254560830967, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.97995069683218*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"7674bf73-9f5c-4d99-ae91-8016f101d6c2"],

Cell[BoxData[
 TemplateBox[{"\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "7"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "7"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}]}], "1"}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}]}], "1", 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "7"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "7"], "]"}]}]}]}}, RowSpacings -> 
       1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
       Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.801937735805\"", ShowStringCharacters -> False], 
           1.801937735804838, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.246979603717\"", ShowStringCharacters -> False], 
           2.2469796037174667`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"1.801937735805\"", ShowStringCharacters -> False], 
           1.801937735804838, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.246979603717\"", ShowStringCharacters -> 
            False], -2.2469796037174667`, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.246979603717\"", ShowStringCharacters -> False], 
           2.2469796037174667`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.801937735805\"", ShowStringCharacters -> 
            False], -1.801937735804838, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979950696833499*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"6d6493f0-358f-429d-9523-321afcb2d84b"],

Cell[BoxData[
 TemplateBox[{"\"Error Estimate: \"", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\"1.36\"", "\[Times]", 
        SuperscriptBox["10", "\"-12\""]}], ShowStringCharacters -> False], 
     1.3567427171808651819876062218230222393053739629375217717209338734`40.\
679588952096374*^-12, AutoDelete -> True], ScientificForm[#, 3]& ]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.97995069683528*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"6bf8ab09-a5ef-4ec6-8bb5-63dfd5174a14"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateS", ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"a05892b8-ad68-4063-aaf4-c28246f5aa66"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\"c=\"", "5", "\", H=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "16"], ",", 
       FractionBox["9", "16"]}], "}"}]},
  "Row",
  BaseStyle->{"Subsubsection"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", "\"Subsubsection\"", "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745514481*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"2f431e3e-b0ca-4f35-bf98-3b6f8e62549d"],

Cell[BoxData[
 TemplateBox[{
  "\"For c=\"", "5", 
   "\", H:{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(h\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(3\\)]\\)}=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "16"], ",", 
       FractionBox["9", "16"]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745515995*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"e7470c66-6919-4c77-bfde-c18a28fa424f"],

Cell[BoxData[
 TemplateBox[{"\"scaled \[Rho]=\"", 
   RowBox[{"-", 
     FractionBox["1265", "55296"]}]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745517799*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"29727193-ee06-465a-aad0-2f06d663119f"],

Cell[BoxData[
 TemplateBox[{"\"Solutions \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745518618*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"35f74440-a9ec-4414-9a1e-2e2b83220b0f"],

Cell[BoxData[
 TemplateBox[{
  "\"Frobenius solutions about z=0, u=0 and w=0(z=J/1728, w=1/z,u=1-w)\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745519319*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"9c5b79f8-0933-4773-b42e-8c6b0504a0b8"],

Cell[BoxData[
 TemplateBox[{"\"z=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"1265", " ", "z"}], "12288"], "-", 
             FractionBox[
              RowBox[{"20408683", " ", 
                SuperscriptBox["z", "2"]}], "603979776"], "-", 
             FractionBox[
              RowBox[{"1602763692931", " ", 
                SuperscriptBox["z", "3"]}], "89060441849856"], "-", 
             FractionBox[
              RowBox[{"50636956198605763", " ", 
                SuperscriptBox["z", "4"]}], "4377498837804122112"], "-", 
             FractionBox[
              RowBox[{"442508757354743440523", " ", 
                SuperscriptBox["z", "5"]}], "53790705718937052512256"], "-", 
             FractionBox[
              RowBox[{"197752191268915003066290205", " ", 
                SuperscriptBox["z", "6"]}], "31727049209966328060988882944"], 
             "-", 
             FractionBox[
              RowBox[{"3845675573069912661056419815227", " ", 
                SuperscriptBox["z", "7"]}], 
              "779723961384132478426862787231744"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Rational[-1265, 12288], 
             Rational[-20408683, 603979776], 
             Rational[-1602763692931, 89060441849856], 
             Rational[-50636956198605763, 4377498837804122112], 
             Rational[-442508757354743440523, 53790705718937052512256], 
             
             Rational[-197752191268915003066290205, 
              31727049209966328060988882944], 
             
             Rational[-3845675573069912661056419815227, 
              779723961384132478426862787231744]}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"1", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"1213", " ", 
                SuperscriptBox["z", 
                 RowBox[{"4", "/", "3"}]]}], "16384"], "+", 
             FractionBox[
              RowBox[{"2060347", " ", 
                SuperscriptBox["z", 
                 RowBox[{"7", "/", "3"}]]}], "67108864"], "+", 
             FractionBox[
              RowBox[{"38947910929", " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "2199023255552"], "+", 
             FractionBox[
              RowBox[{"213569888847275", " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "18014398509481984"], "+", 
             FractionBox[
              RowBox[{"10201270054399070165", " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "1180591620717411303424"], "+", 
             
             FractionBox[
              RowBox[{"32184125073938346478305", " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], "4835703278458516698824704"], 
             "+", 
             FractionBox[
              RowBox[{"422212780206873866268843405", " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], 
              "79228162514264337593543950336"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[1213, 16384], 0, 0, 
             Rational[2060347, 67108864], 0, 0, 
             Rational[38947910929, 2199023255552], 0, 0, 
             Rational[213569888847275, 18014398509481984], 0, 0, 
             Rational[10201270054399070165, 1180591620717411303424], 0, 0, 
             Rational[32184125073938346478305, 4835703278458516698824704], 0, 
             0, 
             Rational[
             422212780206873866268843405, 79228162514264337593543950336]}, 1, 
            24, 3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"2", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"20831", " ", 
                SuperscriptBox["z", 
                 RowBox[{"5", "/", "3"}]]}], "122880"], "+", 
             FractionBox[
              RowBox[{"185935907", " ", 
                SuperscriptBox["z", 
                 RowBox[{"8", "/", "3"}]]}], "2415919104"], "+", 
             FractionBox[
              RowBox[{"20493349235591", " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "445302209249280"], "+", 
             FractionBox[
              RowBox[{"687413373187773859", " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "21887494189020610560"], "+", 
             FractionBox[
              RowBox[{"49852018086772607795369", " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "2151628228757482100490240"], 
             "+", 
             FractionBox[
              RowBox[{"1141847569706047915339626781", " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], 
              "63454098419932656121977765888"], "+", 
             FractionBox[
              RowBox[{"11302787366813556560652518681657", " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], 
              "779723961384132478426862787231744"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 2, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[20831, 122880], 0, 0, 
             Rational[185935907, 2415919104], 0, 0, 
             Rational[20493349235591, 445302209249280], 0, 0, 
             Rational[687413373187773859, 21887494189020610560], 0, 0, 
             Rational[49852018086772607795369, 2151628228757482100490240], 0, 
             0, 
             Rational[
             1141847569706047915339626781, 63454098419932656121977765888], 0, 
             0, 
             Rational[
             11302787366813556560652518681657, 
              779723961384132478426862787231744]}, 2, 24, 3], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745520289*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"e5002e66-96b8-4b7a-afec-8dcc0c2944b1"],

Cell[BoxData[
 TemplateBox[{"\"u=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"155", " ", "u"}], "1152"], "+", 
             FractionBox[
              RowBox[{"681145", " ", 
                SuperscriptBox["u", "2"]}], "7962624"], "+", 
             FractionBox[
              RowBox[{"1770844327", " ", 
                SuperscriptBox["u", "3"]}], "27518828544"], "+", 
             FractionBox[
              RowBox[{"6626285568155", " ", 
                SuperscriptBox["u", "4"]}], "126806761930752"], "+", 
             FractionBox[
              RowBox[{"58291168788500549", " ", 
                SuperscriptBox["u", "5"]}], "1314732507698036736"], "+", 
             FractionBox[
              RowBox[{"351747513350027947925", " ", 
                SuperscriptBox["u", "6"]}], "9087431093208829919232"], "+", 
             FractionBox[
              RowBox[{"360920854346010802547605", " ", 
                SuperscriptBox["u", "7"]}], "10468720619376572066955264"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Rational[155, 1152], 
             Rational[681145, 7962624], 
             Rational[1770844327, 27518828544], 
             Rational[6626285568155, 126806761930752], 
             Rational[58291168788500549, 1314732507698036736], 
             Rational[351747513350027947925, 9087431093208829919232], 
             Rational[360920854346010802547605, 10468720619376572066955264]}, 
            0, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "27475"}], "+", 
                    RowBox[{"252552", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "276480"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "22827595"}], "+", 
                    RowBox[{"154613064", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "191102976"], "+", 
             FractionBox[
              RowBox[{"11", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "87853261195"}], "+", 
                    RowBox[{"521944234824", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "7925422620672"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "5443602426878105"}], "+", 
                    RowBox[{"30002400791624472", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "45650434295070720"], "+", 
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1036366933605310805"}], "+", 
                    RowBox[{"5436265528504988088", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "63107160369505763328"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "120275062949676909273415"}], "+", 
                    RowBox[{"608919940749384583322088", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "1090491731185059590307840"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Subscript[$CellContext`x, 2, 1], 0, 
             Rational[1, 276480] (-27475 + 
              252552 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 191102976] (-22827595 + 
              154613064 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[11, 7925422620672] (-87853261195 + 
              521944234824 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 45650434295070720] (-5443602426878105 + 
              30002400791624472 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[7, 63107160369505763328] (-1036366933605310805 + 
              5436265528504988088 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[
              1, 1090491731185059590307840] (-120275062949676909273415 + 
              608919940749384583322088 Subscript[$CellContext`x, 2, 1])}, 1, 
            16, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             FractionBox[
              RowBox[{"10523", " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "11520"], "+", 
             FractionBox[
              RowBox[{"6442211", " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "7962624"], "+", 
             FractionBox[
              RowBox[{"239224440961", " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "330225942528"], "+", 
             FractionBox[
              RowBox[{"1250100032984353", " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "1902101428961280"], "+", 
             FractionBox[
              RowBox[{"1585577445813954859", " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "2629465015396073472"], "+", 
             FractionBox[
              RowBox[{"25371664197891024305087", " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "45437155466044149596160"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 3, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Rational[10523, 11520], 0, 
             Rational[6442211, 7962624], 0, 
             Rational[239224440961, 330225942528], 0, 
             Rational[1250100032984353, 1902101428961280], 0, 
             Rational[1585577445813954859, 2629465015396073472], 0, 
             Rational[25371664197891024305087, 45437155466044149596160]}, 3, 
            16, 2], Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> 
        Center, ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\"\\n suitably chosen \\!\\(\\*SubscriptBox[\\(x\\), \\(i\\)]\\):\\n\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1.`", "+", 
             RowBox[{"0.1345486111111111`", " ", "u"}], "+", 
             RowBox[{"0.08554278087223509`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.0643502801788451`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.052254985990207316`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.04433690385473352`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.038707034996160135`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.03447611866515778`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {1., 0.1345486111111111, 
            0.08554278087223509, 0.0643502801788451, 0.052254985990207316`, 
            0.04433690385473352, 0.038707034996160135`, 0.03447611866515778}, 
            0, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{"0.2453853431635932`", " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"0.12477415793783199`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.07907875159000455`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.05582872547653396`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.04202691642987257`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.03301195344948147`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 1, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.2453853431635932, 0, 0.12477415793783199`, 0, 
             0.07907875159000455, 0, 0.05582872547653396, 0, 
             0.04202691642987257, 0, 0.03301195344948147}, 1, 15, 2], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             RowBox[{"0.9134548611111111`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.8090562859680427`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.7244265521044461`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.6572204899015407`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.6030038188491057`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 3, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.9134548611111111, 0, 0.8090562859680427, 0, 
             0.7244265521044461, 0, 0.6572204899015407, 0, 
             0.6030038188491057}, 3, 15, 2], Editable -> False]}}, 
        RowSpacings -> 1, ColumnAlignments -> Center, ColumnAlignments -> 
        Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745543687*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"3cf390ad-7994-46e2-91d8-fb444f2f6d91"],

Cell[BoxData[
 TemplateBox[{"\"w=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"5", "/", "24"}]]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "24"}]]}], "27"], "-", 
             FractionBox[
              RowBox[{"23", " ", 
                SuperscriptBox["w", 
                 RowBox[{"43", "/", "24"}]]}], "972"], "-", 
             FractionBox[
              RowBox[{"82", " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "24"}]]}], "6561"], "-", 
             FractionBox[
              RowBox[{"136075", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "24"}]]}], "17006112"], "-", 
             FractionBox[
              RowBox[{"434465", " ", 
                SuperscriptBox["w", 
                 RowBox[{"115", "/", "24"}]]}], "76527504"], "-", 
             FractionBox[
              RowBox[{"23664835", " ", 
                SuperscriptBox["w", 
                 RowBox[{"139", "/", "24"}]]}], "5509980288"], "-", 
             FractionBox[
              RowBox[{"126264545", " ", 
                SuperscriptBox["w", 
                 RowBox[{"163", "/", "24"}]]}], "37192366944"], "-", 
             FractionBox[
              RowBox[{"59353462535", " ", 
                SuperscriptBox["w", 
                 RowBox[{"187", "/", "24"}]]}], "21422803359744"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -5, 192, 24], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 
             Rational[-2, 27], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 
             Rational[-23, 972], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-82, 6561], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-136075, 17006112], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-434465, 76527504], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-23664835, 5509980288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-126264545, 37192366944], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-59353462535, 21422803359744]}, -5, 192, 24], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"7", "/", "48"}]]], "-", 
             FractionBox[
              RowBox[{"37", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "48"}]]}], "1152"], "-", 
             FractionBox[
              RowBox[{"8623", " ", 
                SuperscriptBox["w", 
                 RowBox[{"89", "/", "48"}]]}], "884736"], "-", 
             FractionBox[
              RowBox[{"15343345", " ", 
                SuperscriptBox["w", 
                 RowBox[{"137", "/", "48"}]]}], "3057647616"], "-", 
             FractionBox[
              RowBox[{"44613461309", " ", 
                SuperscriptBox["w", 
                 RowBox[{"185", "/", "48"}]]}], "14089640214528"], "-", 
             FractionBox[
              RowBox[{"8779370852743217", " ", 
                SuperscriptBox["w", 
                 RowBox[{"233", "/", "48"}]]}], "3944197523094110208"], "-", 
             FractionBox[
              RowBox[{"45613662324245516321", " ", 
                SuperscriptBox["w", 
                 RowBox[{"281", "/", "48"}]]}], "27262293279626489757696"], 
             "-", 
             FractionBox[
              RowBox[{"41340715561656987680161", " ", 
                SuperscriptBox["w", 
                 RowBox[{"329", "/", "48"}]]}], "31406161858129716200865792"],
              "-", 
             FractionBox[
              RowBox[{"929442628706635972930069055", " ", 
                SuperscriptBox["w", 
                 RowBox[{"377", "/", "48"}]]}], 
              "868317563053570393521537417216"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -7, 384, 48], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 
             Rational[-37, 1152], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-8623, 884736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-15343345, 3057647616], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-44613461309, 14089640214528], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-8779370852743217, 3944197523094110208], 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-45613662324245516321, 27262293279626489757696], 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 
             Rational[-41340715561656987680161, 31406161858129716200865792], 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 
             
             Rational[-929442628706635972930069055, 
              868317563053570393521537417216]}, -7, 384, 48], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"17", "/", "48"}]], "+", 
             FractionBox[
              RowBox[{"13667", " ", 
                SuperscriptBox["w", 
                 RowBox[{"65", "/", "48"}]]}], "86400"], "+", 
             FractionBox[
              RowBox[{"14162237", " ", 
                SuperscriptBox["w", 
                 RowBox[{"113", "/", "48"}]]}], "199065600"], "+", 
             FractionBox[
              RowBox[{"29151672473", " ", 
                SuperscriptBox["w", 
                 RowBox[{"161", "/", "48"}]]}], "687970713600"], "+", 
             FractionBox[
              RowBox[{"823226668605283", " ", 
                SuperscriptBox["w", 
                 RowBox[{"209", "/", "48"}]]}], "28531521434419200"], "+", 
             FractionBox[
              RowBox[{"27945188464450799", " ", 
                SuperscriptBox["w", 
                 RowBox[{"257", "/", "48"}]]}], "1314732507698036736"], "+", 
             FractionBox[
              RowBox[{"249781876360428930959", " ", 
                SuperscriptBox["w", 
                 RowBox[{"305", "/", "48"}]]}], "15145718488681383198720"], 
             "+", 
             FractionBox[
              RowBox[{"694884095346972585112871", " ", 
                SuperscriptBox["w", 
                 RowBox[{"353", "/", "48"}]]}], "52343603096882860334776320"],
              "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 17, 384, 48], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 
             Rational[13667, 86400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[14162237, 199065600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[29151672473, 687970713600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[823226668605283, 28531521434419200], 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[27945188464450799, 1314732507698036736], 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[249781876360428930959, 15145718488681383198720], 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 
             Rational[694884095346972585112871, 52343603096882860334776320]}, 
            17, 384, 48], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745550906*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"bbbea493-8479-456c-a87f-b5283ae54082"],

Cell[BoxData[
 TemplateBox[{"\"Suitable scaling of w=0 soluion gives\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745552717*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"2cb9f396-5f16-4b79-98a1-dd82995b33dc"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "4"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "8"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"5", "/", "24"}]]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "4"}]], " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "24"}]]}], 
              RowBox[{"9", " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "8"}]]}]], "-", 
             FractionBox[
              RowBox[{"23", " ", 
                SuperscriptBox["w", 
                 RowBox[{"43", "/", "24"}]]}], 
              RowBox[{"81", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"164", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "4"}]], " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "24"}]]}], 
              RowBox[{"2187", " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "8"}]]}]], "-", 
             FractionBox[
              RowBox[{"136075", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "24"}]]}], 
              RowBox[{"1417176", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"434465", " ", 
                SuperscriptBox["w", 
                 RowBox[{"115", "/", "24"}]]}], 
              RowBox[{"6377292", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"23664835", " ", 
                SuperscriptBox["w", 
                 RowBox[{"139", "/", "24"}]]}], 
              RowBox[{"459165024", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"126264545", " ", 
                SuperscriptBox["w", 
                 RowBox[{"163", "/", "24"}]]}], 
              RowBox[{"3099363912", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"59353462535", " ", 
                SuperscriptBox["w", 
                 RowBox[{"187", "/", "24"}]]}], 
              RowBox[{"1785233613312", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"3", "/", "4"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"3", "/", "8"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -5, 192, 24], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2 2^Rational[1, 4] 3^Rational[5, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-4, 9] 
             2^Rational[1, 4] 3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-23, 81] 
             2^Rational[-3, 4] 3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-164, 2187] 
             2^Rational[1, 4] 3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-136075, 1417176] 2^Rational[-3, 4] 3^Rational[-3, 8], 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, Rational[-434465, 6377292] 2^Rational[-3, 4] 
             3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, Rational[-23664835, 459165024] 
             2^Rational[-3, 4] 3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-126264545, 3099363912] 2^Rational[-3, 4] 
             3^Rational[-3, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, Rational[-59353462535, 1785233613312] 
             2^Rational[-3, 4] 3^Rational[-3, 8]}, -5, 192, 24], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"7", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"7", "/", "16"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"7", "/", "48"}]]], "-", 
             FractionBox[
              RowBox[{"37", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "48"}]]}], 
              RowBox[{"192", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"8623", " ", 
                SuperscriptBox["w", 
                 RowBox[{"89", "/", "48"}]]}], 
              RowBox[{"147456", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"15343345", " ", 
                SuperscriptBox["w", 
                 RowBox[{"137", "/", "48"}]]}], 
              RowBox[{"509607936", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"44613461309", " ", 
                SuperscriptBox["w", 
                 RowBox[{"185", "/", "48"}]]}], 
              RowBox[{"2348273369088", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"8779370852743217", " ", 
                SuperscriptBox["w", 
                 RowBox[{"233", "/", "48"}]]}], 
              RowBox[{"657366253849018368", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"45613662324245516321", " ", 
                SuperscriptBox["w", 
                 RowBox[{"281", "/", "48"}]]}], 
              RowBox[{"4543715546604414959616", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"41340715561656987680161", " ", 
                SuperscriptBox["w", 
                 RowBox[{"329", "/", "48"}]]}], 
              RowBox[{"5234360309688286033477632", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"929442628706635972930069055", " ", 
                SuperscriptBox["w", 
                 RowBox[{"377", "/", "48"}]]}], 
              RowBox[{"144719593842261732253589569536", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "8"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "16"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -7, 384, 48], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[7, 8] 3^Rational[7, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-37, 192] 
             2^Rational[-1, 8] 3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-8623, 147456] 2^Rational[-1, 8] 3^Rational[-9, 16], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, Rational[-15343345, 509607936] 2^Rational[-1, 8] 
             3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-44613461309, 2348273369088] 2^Rational[-1, 8] 
             3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-8779370852743217, 657366253849018368] 
             2^Rational[-1, 8] 3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-45613662324245516321, 4543715546604414959616] 
             2^Rational[-1, 8] 3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-41340715561656987680161, 5234360309688286033477632] 
             2^Rational[-1, 8] 3^Rational[-9, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-929442628706635972930069055, 
               144719593842261732253589569536] 2^Rational[-1, 8] 
             3^Rational[-9, 16]}, -7, 384, 48], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"25", " ", 
                SuperscriptBox["w", 
                 RowBox[{"17", "/", "48"}]]}], 
              RowBox[{"12", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"13667", " ", 
                SuperscriptBox["w", 
                 RowBox[{"65", "/", "48"}]]}], 
              RowBox[{"41472", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"14162237", " ", 
                SuperscriptBox["w", 
                 RowBox[{"113", "/", "48"}]]}], 
              RowBox[{"95551488", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"29151672473", " ", 
                SuperscriptBox["w", 
                 RowBox[{"161", "/", "48"}]]}], 
              RowBox[{"330225942528", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"823226668605283", " ", 
                SuperscriptBox["w", 
                 RowBox[{"209", "/", "48"}]]}], 
              RowBox[{"13695130288521216", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"698629711611269975", " ", 
                SuperscriptBox["w", 
                 RowBox[{"257", "/", "48"}]]}], 
              RowBox[{"15776790092376440832", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"1248909381802144654795", " ", 
                SuperscriptBox["w", 
                 RowBox[{"305", "/", "48"}]]}], 
              RowBox[{"36349724372835319676928", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             FractionBox[
              RowBox[{"3474420476734862925564355", " ", 
                SuperscriptBox["w", 
                 RowBox[{"353", "/", "48"}]]}], 
              RowBox[{"125624647432518864803463168", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "8"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "16"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 17, 384, 48], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[25, 12] 2^Rational[-1, 8] 3^Rational[-1, 16], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              Rational[13667, 41472] 2^Rational[-1, 8] 3^Rational[-1, 16], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, Rational[14162237, 95551488] 2^Rational[-1, 8] 
             3^Rational[-1, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[29151672473, 330225942528] 2^Rational[-1, 8] 
             3^Rational[-1, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[823226668605283, 13695130288521216] 2^Rational[-1, 8] 
             3^Rational[-1, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[698629711611269975, 15776790092376440832] 
             2^Rational[-1, 8] 3^Rational[-1, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1248909381802144654795, 36349724372835319676928] 
             2^Rational[-1, 8] 3^Rational[-1, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[3474420476734862925564355, 125624647432518864803463168] 
             2^Rational[-1, 8] 3^Rational[-1, 16]}, 17, 384, 48], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745554038*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"51042f8a-0837-4857-99ff-27cf60635570"],

Cell[BoxData[
 TemplateBox[{"\"q series solution:\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745557239*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"9d976d0d-ab45-490f-b735-c867f7dbe13a"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"5", "/", "24"}]]], "+", 
             RowBox[{"27", " ", 
               SuperscriptBox["q", 
                RowBox[{"19", "/", "24"}]]}], "+", 
             RowBox[{"106", " ", 
               SuperscriptBox["q", 
                RowBox[{"43", "/", "24"}]]}], "+", 
             RowBox[{"433", " ", 
               SuperscriptBox["q", 
                RowBox[{"67", "/", "24"}]]}], "+", 
             RowBox[{"1214", " ", 
               SuperscriptBox["q", 
                RowBox[{"91", "/", "24"}]]}], "+", 
             RowBox[{"3400", " ", 
               SuperscriptBox["q", 
                RowBox[{"115", "/", "24"}]]}], "+", 
             RowBox[{"8213", " ", 
               SuperscriptBox["q", 
                RowBox[{"139", "/", "24"}]]}], "+", 
             RowBox[{"19358", " ", 
               SuperscriptBox["q", 
                RowBox[{"163", "/", "24"}]]}], "+", 
             RowBox[{"42061", " ", 
               SuperscriptBox["q", 
                RowBox[{"187", "/", "24"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -5, 192, 24], Editable -> 
              False]}], 
           SeriesData[$CellContext`q, 0, CompressedData["
1:eJxTTMoPymNkYGA4CMQgmpZAmsbmZ9HY/I00DqB9LLQ134OXtuaLKtDW/Hne
tDXfdwkDAwAW9AbT
            "], -5, 192, 24], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"7", "/", "48"}]]], "+", 
             RowBox[{"53", " ", 
               SuperscriptBox["q", 
                RowBox[{"41", "/", "48"}]]}], "+", 
             RowBox[{"404", " ", 
               SuperscriptBox["q", 
                RowBox[{"89", "/", "48"}]]}], "+", 
             RowBox[{"2082", " ", 
               SuperscriptBox["q", 
                RowBox[{"137", "/", "48"}]]}], "+", 
             RowBox[{"8259", " ", 
               SuperscriptBox["q", 
                RowBox[{"185", "/", "48"}]]}], "+", 
             RowBox[{"28319", " ", 
               SuperscriptBox["q", 
                RowBox[{"233", "/", "48"}]]}], "+", 
             RowBox[{"86679", " ", 
               SuperscriptBox["q", 
                RowBox[{"281", "/", "48"}]]}], "+", 
             RowBox[{"243968", " ", 
               SuperscriptBox["q", 
                RowBox[{"329", "/", "48"}]]}], "+", 
             RowBox[{"641512", " ", 
               SuperscriptBox["q", 
                RowBox[{"377", "/", "48"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -7, 384, 48], Editable -> 
              False]}], 
           SeriesData[$CellContext`q, 0, CompressedData["
1:eJxTTMoPymNkYGBoBBIgeigD04F2AIVgyhCPACWOgXYBZcBZYaBdQBmYnzfQ
LqAMTA8a4hlgJ/NAu4Ai8OIkJwMAQXgH+w==
            "], -7, 384, 48], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"25", " ", 
               SuperscriptBox["q", 
                RowBox[{"17", "/", "48"}]]}], "+", 
             RowBox[{"246", " ", 
               SuperscriptBox["q", 
                RowBox[{"65", "/", "48"}]]}], "+", 
             RowBox[{"1297", " ", 
               SuperscriptBox["q", 
                RowBox[{"113", "/", "48"}]]}], "+", 
             RowBox[{"5341", " ", 
               SuperscriptBox["q", 
                RowBox[{"161", "/", "48"}]]}], "+", 
             RowBox[{"18663", " ", 
               SuperscriptBox["q", 
                RowBox[{"209", "/", "48"}]]}], "+", 
             RowBox[{"58104", " ", 
               SuperscriptBox["q", 
                RowBox[{"257", "/", "48"}]]}], "+", 
             RowBox[{"165715", " ", 
               SuperscriptBox["q", 
                RowBox[{"305", "/", "48"}]]}], "+", 
             RowBox[{"441248", " ", 
               SuperscriptBox["q", 
                RowBox[{"353", "/", "48"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 17, 384, 48], Editable -> 
              False]}], 
           SeriesData[$CellContext`q, 0, CompressedData["
1:eJxTTMoPymNkYGAIBBKSDEMbfBtoB1AIBFkH2gWUgbsiA+0CysBzj4F2AWXg
x6OBdgFlILidaaCdQBFYsJuNAQDo0wli
            "], 17, 384, 48], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950745558302*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"bce05664-4a8d-4dcc-9fbe-61608198ddfa"],

Cell[BoxData[
 TemplateBox[{"\"S matrix \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.979950749373516*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"241f1ece-e366-4875-b843-a05b6e1a5f4f"],

Cell[BoxData[
 TemplateBox[{
  "\"Comparing solution at \\!\\(\\*FractionBox[\\(1\\), \\(2\\)]\\), from \
Frobenius solutions about w=0 and u=0\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.9799507493748426`*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"db6172c1-9524-4600-b15a-88b1134dccc9"],

Cell[BoxData[
 TemplateBox[{"\"C:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.128517568784\"", ShowStringCharacters -> False], 
           0.12851756878375527151602526791906858229`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.090875644389\"", ShowStringCharacters -> False], 
           0.09087564438921726605974570699118842052`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.090875644389\"", ShowStringCharacters -> False], 
           0.09087564438865190751390995098495757705`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.506399780618\"", ShowStringCharacters -> 
            False], -0.50639978061788995925932922073363536841`11.\
753673205408264, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.409940971100\"", ShowStringCharacters -> False], 
           1.40994097110458896101463037333898121943`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.693783533370\"", ShowStringCharacters -> 
            False], -0.6937835333720102725634114126301423423`11.\
753673205408264, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"9.117653352400\"", ShowStringCharacters -> False], 
           9.11765335240753043158522406381196133469`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-16.114328309400\"", ShowStringCharacters -> 
            False], -16.11432830939519333701766311256488955`11.\
753673205408264, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.220019281400\"", ShowStringCharacters -> False], 
           3.22001928140373712476496036230636035284`11.753673205408264, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.97995074937586*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"c0555ed8-1123-4c23-9102-eee894ca09f6"],

Cell[BoxData[
 TemplateBox[{"\"S:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"\"0.000000000000\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], ShowStringCharacters -> 
            False], 0``11.14244247465562, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.707106781200\"", ShowStringCharacters -> False], 
           0.70710678119005377209051634754964963363`10.744598345787152, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.707106781190\"", ShowStringCharacters -> False], 
           0.70710678118565469614171740869969444296`11.147245909215714, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.707106781190\"", ShowStringCharacters -> False], 
           0.70710678118524970346044920080985584715`11.452643209744283, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.500000000000\"", ShowStringCharacters -> 
            False], -0.49999999999753199089434897947176970233`11.\
151613214078159, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.500000000000\"", ShowStringCharacters -> False], 
           0.49999999999935739267130071552443674185`11.452643209744283, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.707106781190\"", ShowStringCharacters -> False], 
           0.70710678118523192591069461796254917652`10.916914247364016, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.500000000000\"", ShowStringCharacters -> False], 
           0.50000000000245543847966658863226170626`10.471200852987963, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.500000000000\"", ShowStringCharacters -> 
            False], -0.50000000000065517795468363816674029545`10.\
882705058088689, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9799026196162243`*^9, 3.979944507152966*^9, 
  3.979944790174781*^9, 3.9799507493770723`*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"8f325978-b22f-4e87-84a1-a81d55de60b6"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateS", ";"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"a5db1882-18fe-4df4-b2d5-a1899f08d2eb"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\"c=\"", 
   FractionBox["6", "5"], "\", H=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"]}], "}"}]},
  "Row",
  BaseStyle->{"Subsubsection"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", "\"Subsubsection\"", "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321549224*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"821238e0-eabe-4ffc-ac26-ae30816d400a"],

Cell[BoxData[
 TemplateBox[{"\"For c=\"", 
   FractionBox["6", "5"], 
   "\", H:{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(h\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(3\\)]\\)}=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321550623*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"96c7ae3e-d7f1-47d3-b0ac-f5dfc5af9e4f"],

Cell[BoxData[
 TemplateBox[{"\"Solutions \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321552367*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"9a7d75b5-3d11-4ae9-b5ff-4497f36976fa"],

Cell[BoxData[
 TemplateBox[{
  "\"Frobenius solutions about z=0, u=0 and w=0(z=J/1728, w=1/z,u=1-w)\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321553173*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"7c1a93d9-694d-448e-8d21-6e4743389fb2"],

Cell[BoxData[
 TemplateBox[{"\"z=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{
               SubscriptBox["a0", 
                RowBox[{"1", ",", "1"}]], " ", "z"}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["2079", "6400000"], "+", 
                   FractionBox[
                    RowBox[{"589", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}], "1600"]}], ")"}], " ", 
               SuperscriptBox["z", "2"]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"238491", "+", 
                    RowBox[{"207563600", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "3"]}], "1024000000"], "+", 
             FractionBox[
              RowBox[{"47", " ", 
                RowBox[{"(", 
                  RowBox[{"9198576", "+", 
                    RowBox[{"7208844625", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "2560000000000"], "+", 
             FractionBox[
              RowBox[{"589", " ", 
                RowBox[{"(", 
                  RowBox[{"7134157431", "+", 
                    RowBox[{"5284275082000", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "5"]}], "32768000000000000"], "+", 
             FractionBox[
              RowBox[{"3", " ", 
                RowBox[{"(", 
                  RowBox[{"35387984611326411", "+", 
                    RowBox[{"25303811036778044000", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "1048576000000000000000"], "+", 
             FractionBox[
              RowBox[{"3", " ", 
                RowBox[{"(", 
                  RowBox[{"2304503537289210963", "+", 
                    RowBox[{"1608536014933245865600", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "7"]}], "83886080000000000000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Subscript[$CellContext`a0, 1, 1], Rational[2079, 6400000] + 
             Rational[589, 1600] Subscript[$CellContext`a0, 1, 1], 
             Rational[1, 1024000000] (238491 + 
              207563600 Subscript[$CellContext`a0, 1, 1]), 
             Rational[47, 2560000000000] (9198576 + 
              7208844625 Subscript[$CellContext`a0, 1, 1]), 
             Rational[589, 32768000000000000] (7134157431 + 
              5284275082000 Subscript[$CellContext`a0, 1, 1]), 
             Rational[3, 1048576000000000000000] (35387984611326411 + 
              25303811036778044000 Subscript[$CellContext`a0, 1, 1]), 
             Rational[3, 83886080000000000000000] (2304503537289210963 + 
              1608536014933245865600 Subscript[$CellContext`a0, 1, 1])}, 0, 8,
             1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"1", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"109", " ", 
                SuperscriptBox["z", 
                 RowBox[{"4", "/", "3"}]]}], "960"], "+", 
             FractionBox[
              RowBox[{"2776619", " ", 
                SuperscriptBox["z", 
                 RowBox[{"7", "/", "3"}]]}], "57600000"], "+", 
             FractionBox[
              RowBox[{"11622673823", " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "414720000000"], "+", 
             FractionBox[
              RowBox[{"187429733608367", " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "9953280000000000"], "+", 
             FractionBox[
              RowBox[{"525758150000537863", " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "38220595200000000000"], "+", 
             FractionBox[
              RowBox[{"14600422197218900968057", " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], "1375941427200000000000000"], 
             "+", 
             FractionBox[
              RowBox[{"5617427018651552984289833", " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], "660451885056000000000000000"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[109, 960], 0, 0, 
             Rational[2776619, 57600000], 0, 0, 
             Rational[11622673823, 414720000000], 0, 0, 
             Rational[187429733608367, 9953280000000000], 0, 0, 
             Rational[525758150000537863, 38220595200000000000], 0, 0, 
             Rational[14600422197218900968057, 1375941427200000000000000], 0, 
             0, 
             Rational[
             5617427018651552984289833, 660451885056000000000000000]}, 1, 24, 
            3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"2", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"289", " ", 
                SuperscriptBox["z", 
                 RowBox[{"5", "/", "3"}]]}], "1200"], "+", 
             FractionBox[
              RowBox[{"13518769", " ", 
                SuperscriptBox["z", 
                 RowBox[{"8", "/", "3"}]]}], "115200000"], "+", 
             FractionBox[
              RowBox[{"5997338243", " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "82944000000"], "+", 
             FractionBox[
              RowBox[{"199726031770181", " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "3981312000000000"], "+", 
             FractionBox[
              RowBox[{"35733694666477937", " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "955514880000000000"], "+", 
             FractionBox[
              RowBox[{"20126719745209909271201", " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], "687970713600000000000000"], 
             "+", 
             FractionBox[
              RowBox[{"3911729063562391130756113", " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], "165112971264000000000000000"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 2, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[289, 1200], 0, 0, 
             Rational[13518769, 115200000], 0, 0, 
             Rational[5997338243, 82944000000], 0, 0, 
             Rational[199726031770181, 3981312000000000], 0, 0, 
             Rational[35733694666477937, 955514880000000000], 0, 0, 
             Rational[20126719745209909271201, 687970713600000000000000], 0, 
             0, 
             Rational[
             3911729063562391130756113, 165112971264000000000000000]}, 2, 24, 
            3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"z", "+", 
             FractionBox[
              RowBox[{"589", " ", 
                SuperscriptBox["z", "2"]}], "1600"], "+", 
             FractionBox[
              RowBox[{"518909", " ", 
                SuperscriptBox["z", "3"]}], "2560000"], "+", 
             FractionBox[
              RowBox[{"2710525579", " ", 
                SuperscriptBox["z", "4"]}], "20480000000"], "+", 
             FractionBox[
              RowBox[{"1556219011649", " ", 
                SuperscriptBox["z", "5"]}], "16384000000000"], "+", 
             FractionBox[
              RowBox[{"18977858277583533", " ", 
                SuperscriptBox["z", "6"]}], "262144000000000000"], "+", 
             FractionBox[
              RowBox[{"1508002513999917999", " ", 
                SuperscriptBox["z", "7"]}], "26214400000000000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Rational[589, 1600], 
             Rational[518909, 2560000], 
             Rational[2710525579, 20480000000], 
             Rational[1556219011649, 16384000000000], 
             Rational[18977858277583533, 262144000000000000], 
             Rational[1508002513999917999, 26214400000000000000]}, 1, 8, 1], 
           Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> Center,
         ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513215544662`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"6cf4c86a-9fbe-4985-bd07-58ea6087fb5c"],

Cell[BoxData[
 TemplateBox[{"\"u=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{
               SubscriptBox["x", "1"], " ", "u"}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["77", "80000"], "+", 
                   FractionBox[
                    RowBox[{"611", " ", 
                    SubscriptBox["x", "1"]}], "1080"]}], ")"}], " ", 
               SuperscriptBox["u", "2"]}], "+", 
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{"929907", "+", 
                    RowBox[{"328939460", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "3"]}], "5832000000"], "+", 
             FractionBox[
              RowBox[{"11", " ", 
                RowBox[{"(", 
                  RowBox[{"42553695897", "+", 
                    RowBox[{"11577731612000", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "4"]}], "419904000000000"], "+", 
             FractionBox[
              RowBox[{"11", " ", 
                RowBox[{"(", 
                  RowBox[{"165962052169137", "+", 
                    RowBox[{"38066791328056730", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "5"]}], "1700611200000000000"], "+", 
             FractionBox[
              RowBox[{"17", " ", 
                RowBox[{"(", 
                  RowBox[{"22096211954821374951", "+", 
                    RowBox[{"4477516336512373594000", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "6"]}], "367332019200000000000000"], "+", 
             
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{"9177310584539647060023", "+", 
                    RowBox[{"1689464602400806686578380", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "7"]}], "66119763456000000000000000"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Subscript[$CellContext`x, 1], Rational[77, 80000] + 
             Rational[611, 1080] Subscript[$CellContext`x, 1], 
             Rational[7, 5832000000] (929907 + 
              328939460 Subscript[$CellContext`x, 1]), 
             Rational[11, 419904000000000] (42553695897 + 
              11577731612000 Subscript[$CellContext`x, 1]), 
             Rational[11, 1700611200000000000] (165962052169137 + 
              38066791328056730 Subscript[$CellContext`x, 1]), 
             Rational[17, 367332019200000000000000] (22096211954821374951 + 
              4477516336512373594000 Subscript[$CellContext`x, 1]), 
             Rational[7, 66119763456000000000000000] (9177310584539647060023 + 
              1689464602400806686578380 Subscript[$CellContext`x, 1])}, 0, 8, 
            1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "286307"}], "+", 
                    RowBox[{"3022000", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "3600000"], "+", 
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "24947053"}], "+", 
                    RowBox[{"194102780", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "1944000000"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "109949882531711"}], "+", 
                    RowBox[{"750656275012000", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "1259712000000000"], "+", 
             FractionBox[
              RowBox[{"11", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "4221902437209491"}], "+", 
                    RowBox[{"26748574768632430", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "566870400000000000"], "+", 
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1333718721021860484721"}], "+", 
                    RowBox[{"8044703323151404118000", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "122444006400000000000000"], 
             "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "23450140648396274351730473"}], "+", 
                    RowBox[{"136558667760918195989548660", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "330598817280000000000000000"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Subscript[$CellContext`x, 2, 1], 0, 
             Rational[1, 3600000] (-286307 + 
              3022000 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[7, 1944000000] (-24947053 + 
              194102780 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 1259712000000000] (-109949882531711 + 
              750656275012000 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[11, 566870400000000000] (-4221902437209491 + 
              26748574768632430 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[7, 122444006400000000000000] (-1333718721021860484721 + 
              8044703323151404118000 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[
              1, 330598817280000000000000000] (-23450140648396274351730473 + 
              136558667760918195989548660 Subscript[$CellContext`x, 2, 1])}, 
            1, 16, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             FractionBox[
              RowBox[{"611", " ", 
                SuperscriptBox["u", "2"]}], "1080"], "+", 
             FractionBox[
              RowBox[{"115128811", " ", 
                SuperscriptBox["u", "3"]}], "291600000"], "+", 
             FractionBox[
              RowBox[{"31838761933", " ", 
                SuperscriptBox["u", "4"]}], "104976000000"], "+", 
             FractionBox[
              RowBox[{"41873470460862403", " ", 
                SuperscriptBox["u", "5"]}], "170061120000000000"], "+", 
             FractionBox[
              RowBox[{"38058888860355175549", " ", 
                SuperscriptBox["u", "6"]}], "183666009600000000000"], "+", 
             FractionBox[
              RowBox[{"591312610840282340302433", " ", 
                SuperscriptBox["u", "7"]}], "3305988172800000000000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Rational[611, 1080], 
             Rational[115128811, 291600000], 
             Rational[31838761933, 104976000000], 
             Rational[41873470460862403, 170061120000000000], 
             Rational[38058888860355175549, 183666009600000000000], 
             Rational[591312610840282340302433, 3305988172800000000000000]}, 
            1, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             FractionBox[
              RowBox[{"1511", " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "1800"], "+", 
             FractionBox[
              RowBox[{"67935973", " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "97200000"], "+", 
             FractionBox[
              RowBox[{"187664068753", " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "314928000000"], "+", 
             FractionBox[
              RowBox[{"29423432245495673", " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "56687040000000000"], "+", 
             FractionBox[
              RowBox[{"28156461631029914413", " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "61222003200000000000"], "+", 
             FractionBox[
              RowBox[{"6827933388045909799477433", " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "16529940864000000000000000"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 3, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Rational[1511, 1800], 0, 
             Rational[67935973, 97200000], 0, 
             Rational[187664068753, 314928000000], 0, 
             Rational[29423432245495673, 56687040000000000], 0, 
             Rational[28156461631029914413, 61222003200000000000], 0, 
             Rational[6827933388045909799477433, 16529940864000000000000000]},
             3, 16, 2], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\"\\n suitably chosen \\!\\(\\*SubscriptBox[\\(x\\), \\(i\\)]\\):\\n\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1.`", "-", 
             RowBox[{"0.012626819973999438`", " ", "u"}], "-", 
             RowBox[{"0.0061810064852904235`", " ", 
               SuperscriptBox["u", "2"]}], "-", 
             RowBox[{"0.0038691471890178546`", " ", 
               SuperscriptBox["u", "3"]}], "-", 
             RowBox[{"0.002714902943589653`", " ", 
               SuperscriptBox["u", "4"]}], "-", 
             RowBox[{"0.002035565306225445`", " ", 
               SuperscriptBox["u", "5"]}], "-", 
             RowBox[{"0.0015938982780305136`", " ", 
               SuperscriptBox["u", "6"]}], "-", 
             RowBox[{"0.0012868585604296806`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1., -0.012626819973999438`, -0.0061810064852904235`, \
-0.0038691471890178546`, -0.002714902943589653, -0.002035565306225445, \
-0.0015938982780305136`, -0.0012868585604296806`}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{"0.21161704956291985`", " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"0.09811103438309553`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.05807553102310891`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.038819812482710506`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.027914797436518694`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.02107692897107943`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 1, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.21161704956291985`, 0, 0.09811103438309553, 0, 
             0.05807553102310891, 0, 0.038819812482710506`, 0, 
             0.027914797436518694`, 0, 0.02107692897107943}, 1, 15, 2], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             RowBox[{"0.5657407407407408`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.3948175960219479`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.3032956288389727`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.24622600663139463`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.20721792204906256`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.17886107872535773`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0.5657407407407408, 0.3948175960219479, 0.3032956288389727, 
             0.24622600663139463`, 0.20721792204906256`, 
             0.17886107872535773`}, 1, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             RowBox[{"0.8394444444444444`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.6989297633744856`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.5958951530286287`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.5190504257321545`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.45990755217610907`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 3, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.8394444444444444, 0, 0.6989297633744856, 0, 
             0.5958951530286287, 0, 0.5190504257321545, 0, 
             0.45990755217610907`}, 3, 15, 2], Editable -> False]}}, 
        RowSpacings -> 1, ColumnAlignments -> Center, ColumnAlignments -> 
        Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513215733843`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"45af0425-c0dd-4c99-8294-316150ee78c1"],

Cell[BoxData[
 TemplateBox[{"\"w=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "20"}]]], "-", 
             FractionBox[
              RowBox[{"19", " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "20"}]]}], "960"], "-", 
             FractionBox[
              RowBox[{"173869", " ", 
                SuperscriptBox["w", 
                 RowBox[{"39", "/", "20"}]]}], "24883200"], "-", 
             FractionBox[
              RowBox[{"816929947", " ", 
                SuperscriptBox["w", 
                 RowBox[{"59", "/", "20"}]]}], "214990848000"], "-", 
             FractionBox[
              RowBox[{"2290855915771", " ", 
                SuperscriptBox["w", 
                 RowBox[{"79", "/", "20"}]]}], "928760463360000"], "-", 
             FractionBox[
              RowBox[{"70784641187309029", " ", 
                SuperscriptBox["w", 
                 RowBox[{"99", "/", "20"}]]}], "40122452017152000000"], "-", 
             FractionBox[
              RowBox[{"697662119797335206129", " ", 
                SuperscriptBox["w", 
                 RowBox[{"119", "/", "20"}]]}], "519986978142289920000000"], 
             "-", 
             FractionBox[
              RowBox[{"3188249612817105218194657", " ", 
                SuperscriptBox["w", 
                 RowBox[{"139", "/", "20"}]]}], 
              "2995124994099589939200000000"], "-", 
             FractionBox[
              RowBox[{"2817827197171140871458947057", " ", 
                SuperscriptBox["w", 
                 RowBox[{"159", "/", "20"}]]}], 
              "3234734993627557134336000000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-19, 960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 
             Rational[-173869, 24883200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[-816929947, 214990848000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-2290855915771, 928760463360000], 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-70784641187309029, 40122452017152000000], 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-697662119797335206129, 519986978142289920000000], 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             
             Rational[-3188249612817105218194657, 
              2995124994099589939200000000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 
             
             Rational[-2817827197171140871458947057, 
              3234734993627557134336000000000]}, -1, 160, 20], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"3", "/", "20"}]], "+", 
             FractionBox[
              RowBox[{"71", " ", 
                SuperscriptBox["w", 
                 RowBox[{"23", "/", "20"}]]}], "1080"], "+", 
             FractionBox[
              RowBox[{"1974757", " ", 
                SuperscriptBox["w", 
                 RowBox[{"43", "/", "20"}]]}], "74649600"], "+", 
             FractionBox[
              RowBox[{"9718569707", " ", 
                SuperscriptBox["w", 
                 RowBox[{"63", "/", "20"}]]}], "644972544000"], "+", 
             FractionBox[
              RowBox[{"55814712072389", " ", 
                SuperscriptBox["w", 
                 RowBox[{"83", "/", "20"}]]}], "5572562780160000"], "+", 
             FractionBox[
              RowBox[{"583215895052224519", " ", 
                SuperscriptBox["w", 
                 RowBox[{"103", "/", "20"}]]}], "80244904034304000000"], "+", 
             
             FractionBox[
              RowBox[{"3869466110994417385357", " ", 
                SuperscriptBox["w", 
                 RowBox[{"123", "/", "20"}]]}], "693315970856386560000000"], 
             "+", 
             FractionBox[
              RowBox[{"40064701334497344208898647", " ", 
                SuperscriptBox["w", 
                 RowBox[{"143", "/", "20"}]]}], 
              "8985374982298769817600000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 3, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[71, 1080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 
             Rational[1974757, 74649600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[9718569707, 644972544000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[55814712072389, 5572562780160000], 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[583215895052224519, 80244904034304000000], 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[3869466110994417385357, 693315970856386560000000], 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             40064701334497344208898647, 8985374982298769817600000000]}, 3, 
            160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"7", "/", "20"}]], "+", 
             FractionBox[
              RowBox[{"1307", " ", 
                SuperscriptBox["w", 
                 RowBox[{"27", "/", "20"}]]}], "8640"], "+", 
             FractionBox[
              RowBox[{"836207", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "20"}]]}], "12441600"], "+", 
             FractionBox[
              RowBox[{"1426163441", " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "20"}]]}], "35831808000"], "+", 
             FractionBox[
              RowBox[{"4181235054919", " ", 
                SuperscriptBox["w", 
                 RowBox[{"87", "/", "20"}]]}], "154793410560000"], "+", 
             FractionBox[
              RowBox[{"597487942089935621", " ", 
                SuperscriptBox["w", 
                 RowBox[{"107", "/", "20"}]]}], "30091839012864000000"], "+", 
             
             FractionBox[
              RowBox[{"3554879592792663893669", " ", 
                SuperscriptBox["w", 
                 RowBox[{"127", "/", "20"}]]}], "231105323618795520000000"], 
             "+", 
             FractionBox[
              RowBox[{"74087098561172100403525187", " ", 
                SuperscriptBox["w", 
                 RowBox[{"147", "/", "20"}]]}], 
              "5990249988199179878400000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 7, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1307, 8640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 
             Rational[836207, 12441600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[1426163441, 35831808000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[4181235054919, 154793410560000], 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[597487942089935621, 30091839012864000000], 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[3554879592792663893669, 231105323618795520000000], 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             74087098561172100403525187, 5990249988199179878400000000]}, 7, 
            160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"11", "/", "20"}]], "+", 
             FractionBox[
              RowBox[{"341", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "20"}]]}], "1440"], "+", 
             FractionBox[
              RowBox[{"358577", " ", 
                SuperscriptBox["w", 
                 RowBox[{"51", "/", "20"}]]}], "3110400"], "+", 
             FractionBox[
              RowBox[{"45809910271", " ", 
                SuperscriptBox["w", 
                 RowBox[{"71", "/", "20"}]]}], "644972544000"], "+", 
             FractionBox[
              RowBox[{"10170818154107", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "20"}]]}], "206391214080000"], "+", 
             FractionBox[
              RowBox[{"491339148511660643", " ", 
                SuperscriptBox["w", 
                 RowBox[{"111", "/", "20"}]]}], "13374150672384000000"], "+", 
             
             FractionBox[
              RowBox[{"6642097220157909230551", " ", 
                SuperscriptBox["w", 
                 RowBox[{"131", "/", "20"}]]}], "231105323618795520000000"], 
             "+", 
             FractionBox[
              RowBox[{"11618731575286255094719267", " ", 
                SuperscriptBox["w", 
                 RowBox[{"151", "/", "20"}]]}], 
              "499187499016598323200000000"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 11, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[341, 1440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 
             Rational[358577, 3110400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 
             Rational[45809910271, 644972544000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[10170818154107, 206391214080000], 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[491339148511660643, 13374150672384000000], 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[6642097220157909230551, 231105323618795520000000], 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             11618731575286255094719267, 499187499016598323200000000]}, 11, 
            160, 20], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321580852*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"4462e166-8808-4a47-b02a-f89cf0803a2f"],

Cell[BoxData[
 TemplateBox[{"\"Suitable scaling of w=0 soluion gives\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321583126*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"5a1e9226-be93-4272-9a74-0df149c48ddf"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "20"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "20"}]]], "-", 
             FractionBox[
              RowBox[{"19", " ", 
                SuperscriptBox["w", 
                 RowBox[{"19", "/", "20"}]]}], 
              RowBox[{"160", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"173869", " ", 
                SuperscriptBox["w", 
                 RowBox[{"39", "/", "20"}]]}], 
              RowBox[{"4147200", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"816929947", " ", 
                SuperscriptBox["w", 
                 RowBox[{"59", "/", "20"}]]}], 
              RowBox[{"35831808000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"2290855915771", " ", 
                SuperscriptBox["w", 
                 RowBox[{"79", "/", "20"}]]}], 
              RowBox[{"154793410560000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"70784641187309029", " ", 
                SuperscriptBox["w", 
                 RowBox[{"99", "/", "20"}]]}], 
              RowBox[{"6687075336192000000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"697662119797335206129", " ", 
                SuperscriptBox["w", 
                 RowBox[{"119", "/", "20"}]]}], 
              RowBox[{"86664496357048320000000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"3188249612817105218194657", " ", 
                SuperscriptBox["w", 
                 RowBox[{"139", "/", "20"}]]}], 
              RowBox[{"499187499016598323200000000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"2817827197171140871458947057", " ", 
                SuperscriptBox["w", 
                 RowBox[{"159", "/", "20"}]]}], 
              RowBox[{"539122498937926189056000000000", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "10"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"17", "/", "20"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[3, 10] 3^Rational[3, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-19, 160] 
             2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-173869, 4147200] 
             2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-816929947, 35831808000] 2^Rational[-7, 10] 
             3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, Rational[-2290855915771, 154793410560000] 
             2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-70784641187309029, 6687075336192000000] 
             2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-697662119797335206129, 86664496357048320000000] 
             2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-3188249612817105218194657, 499187499016598323200000000]
               2^Rational[-7, 10] 3^Rational[-17, 20], 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-2817827197171140871458947057, 
               539122498937926189056000000000] 2^Rational[-7, 10] 
             3^Rational[-17, 20]}, -1, 160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"3", "/", "20"}]], 
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"71", " ", 
                SuperscriptBox["w", 
                 RowBox[{"23", "/", "20"}]]}], 
              RowBox[{"1080", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"1974757", " ", 
                SuperscriptBox["w", 
                 RowBox[{"43", "/", "20"}]]}], 
              RowBox[{"74649600", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"9718569707", " ", 
                SuperscriptBox["w", 
                 RowBox[{"63", "/", "20"}]]}], 
              RowBox[{"644972544000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"55814712072389", " ", 
                SuperscriptBox["w", 
                 RowBox[{"83", "/", "20"}]]}], 
              RowBox[{"5572562780160000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"583215895052224519", " ", 
                SuperscriptBox["w", 
                 RowBox[{"103", "/", "20"}]]}], 
              RowBox[{"80244904034304000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"3869466110994417385357", " ", 
                SuperscriptBox["w", 
                 RowBox[{"123", "/", "20"}]]}], 
              RowBox[{"693315970856386560000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"40064701334497344208898647", " ", 
                SuperscriptBox["w", 
                 RowBox[{"143", "/", "20"}]]}], 
              RowBox[{"8985374982298769817600000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"9", "/", "20"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 3, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[71, 1080] 
             2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[1974757, 74649600] 
             2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[9718569707, 644972544000] 2^Rational[-9, 10] 
             3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, Rational[55814712072389, 5572562780160000] 
             2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[583215895052224519, 80244904034304000000] 
             2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[3869466110994417385357, 693315970856386560000000] 
             2^Rational[-9, 10] 3^Rational[-9, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
              40064701334497344208898647, 8985374982298769817600000000] 
             2^Rational[-9, 10] 3^Rational[-9, 20]}, 3, 160, 20], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"7", "/", "20"}]], 
              RowBox[{"12", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"1307", " ", 
                SuperscriptBox["w", 
                 RowBox[{"27", "/", "20"}]]}], 
              RowBox[{"103680", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"836207", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "20"}]]}], 
              RowBox[{"149299200", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"1426163441", " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "20"}]]}], 
              RowBox[{"429981696000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"4181235054919", " ", 
                SuperscriptBox["w", 
                 RowBox[{"87", "/", "20"}]]}], 
              RowBox[{"1857520926720000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"597487942089935621", " ", 
                SuperscriptBox["w", 
                 RowBox[{"107", "/", "20"}]]}], 
              RowBox[{"361102068154368000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"3554879592792663893669", " ", 
                SuperscriptBox["w", 
                 RowBox[{"127", "/", "20"}]]}], 
              RowBox[{"2773263883425546240000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"74087098561172100403525187", " ", 
                SuperscriptBox["w", 
                 RowBox[{"147", "/", "20"}]]}], 
              RowBox[{"71882999858390158540800000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "20"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 7, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[1, 12] 2^Rational[-1, 10] 3^Rational[-1, 20], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1307, 103680] 2^Rational[-1, 10] 3^Rational[-1, 20], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[836207, 149299200] 2^Rational[-1, 10] 
             3^Rational[-1, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, Rational[1426163441, 429981696000] 
             2^Rational[-1, 10] 3^Rational[-1, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[4181235054919, 1857520926720000] 2^Rational[-1, 10] 
             3^Rational[-1, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, Rational[597487942089935621, 361102068154368000000] 
             2^Rational[-1, 10] 3^Rational[-1, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[3554879592792663893669, 2773263883425546240000000] 
             2^Rational[-1, 10] 3^Rational[-1, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
              74087098561172100403525187, 71882999858390158540800000000] 
             2^Rational[-1, 10] 3^Rational[-1, 20]}, 7, 160, 20], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"11", "/", "20"}]], 
              RowBox[{"24", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"341", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "20"}]]}], 
              RowBox[{"34560", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"358577", " ", 
                SuperscriptBox["w", 
                 RowBox[{"51", "/", "20"}]]}], 
              RowBox[{"74649600", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"45809910271", " ", 
                SuperscriptBox["w", 
                 RowBox[{"71", "/", "20"}]]}], 
              RowBox[{"15479341056000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"10170818154107", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "20"}]]}], 
              RowBox[{"4953389137920000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"491339148511660643", " ", 
                SuperscriptBox["w", 
                 RowBox[{"111", "/", "20"}]]}], 
              RowBox[{"320979616137216000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"6642097220157909230551", " ", 
                SuperscriptBox["w", 
                 RowBox[{"131", "/", "20"}]]}], 
              RowBox[{"5546527766851092480000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             FractionBox[
              RowBox[{"11618731575286255094719267", " ", 
                SuperscriptBox["w", 
                 RowBox[{"151", "/", "20"}]]}], 
              RowBox[{"11980499976398359756800000000", " ", 
                SuperscriptBox["2", 
                 RowBox[{"3", "/", "10"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"13", "/", "20"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 11, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[1, 24] 2^Rational[-3, 10] 3^Rational[-13, 20], 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[341, 34560] 2^Rational[-3, 10] 3^Rational[-13, 20], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[358577, 74649600] 2^Rational[-3, 10] 
             3^Rational[-13, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, Rational[45809910271, 15479341056000] 
             2^Rational[-3, 10] 3^Rational[-13, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[10170818154107, 4953389137920000] 2^Rational[-3, 10] 
             3^Rational[-13, 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, Rational[491339148511660643, 320979616137216000000] 
             2^Rational[-3, 10] 3^Rational[-13, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[6642097220157909230551, 5546527766851092480000000] 
             2^Rational[-3, 10] 3^Rational[-13, 20], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
              11618731575286255094719267, 11980499976398359756800000000] 
             2^Rational[-3, 10] 3^Rational[-13, 20]}, 11, 160, 20], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513215846*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0ad23ea6-6abc-4567-b407-cd70c2f8f723"],

Cell[BoxData[
 TemplateBox[{"\"q series solution:\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513215881453`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"21251c9d-2892-4891-96c6-5a121270ea32"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"1", "/", "20"}]]], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"19", "/", "20"}]]}], "+", 
             RowBox[{"6", " ", 
               SuperscriptBox["q", 
                RowBox[{"39", "/", "20"}]]}], "+", 
             RowBox[{"10", " ", 
               SuperscriptBox["q", 
                RowBox[{"59", "/", "20"}]]}], "+", 
             RowBox[{"18", " ", 
               SuperscriptBox["q", 
                RowBox[{"79", "/", "20"}]]}], "+", 
             RowBox[{"30", " ", 
               SuperscriptBox["q", 
                RowBox[{"99", "/", "20"}]]}], "+", 
             RowBox[{"49", " ", 
               SuperscriptBox["q", 
                RowBox[{"119", "/", "20"}]]}], "+", 
             RowBox[{"75", " ", 
               SuperscriptBox["q", 
                RowBox[{"139", "/", "20"}]]}], "+", 
             RowBox[{"114", " ", 
               SuperscriptBox["q", 
                RowBox[{"159", "/", "20"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -1, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 75, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114}, -1,
             160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["q", 
              RowBox[{"3", "/", "20"}]], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["q", 
                RowBox[{"23", "/", "20"}]]}], "+", 
             RowBox[{"4", " ", 
               SuperscriptBox["q", 
                RowBox[{"43", "/", "20"}]]}], "+", 
             RowBox[{"7", " ", 
               SuperscriptBox["q", 
                RowBox[{"63", "/", "20"}]]}], "+", 
             RowBox[{"13", " ", 
               SuperscriptBox["q", 
                RowBox[{"83", "/", "20"}]]}], "+", 
             RowBox[{"20", " ", 
               SuperscriptBox["q", 
                RowBox[{"103", "/", "20"}]]}], "+", 
             RowBox[{"33", " ", 
               SuperscriptBox["q", 
                RowBox[{"123", "/", "20"}]]}], "+", 
             RowBox[{"50", " ", 
               SuperscriptBox["q", 
                RowBox[{"143", "/", "20"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 3, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50}, 3, 
            160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["q", 
              RowBox[{"7", "/", "20"}]], "+", 
             SuperscriptBox["q", 
              RowBox[{"27", "/", "20"}]], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"47", "/", "20"}]]}], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["q", 
                RowBox[{"67", "/", "20"}]]}], "+", 
             RowBox[{"9", " ", 
               SuperscriptBox["q", 
                RowBox[{"87", "/", "20"}]]}], "+", 
             RowBox[{"13", " ", 
               SuperscriptBox["q", 
                RowBox[{"107", "/", "20"}]]}], "+", 
             RowBox[{"23", " ", 
               SuperscriptBox["q", 
                RowBox[{"127", "/", "20"}]]}], "+", 
             RowBox[{"33", " ", 
               SuperscriptBox["q", 
                RowBox[{"147", "/", "20"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 7, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33}, 7, 
            160, 20], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["q", 
              RowBox[{"11", "/", "20"}]], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"51", "/", "20"}]]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"71", "/", "20"}]]}], "+", 
             RowBox[{"6", " ", 
               SuperscriptBox["q", 
                RowBox[{"91", "/", "20"}]]}], "+", 
             RowBox[{"9", " ", 
               SuperscriptBox["q", 
                RowBox[{"111", "/", "20"}]]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["q", 
                RowBox[{"131", "/", "20"}]]}], "+", 
             RowBox[{"21", " ", 
               SuperscriptBox["q", 
                RowBox[{"151", "/", "20"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 11, 160, 20], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21}, 11, 
            160, 20], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951321588978*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"6e7f210b-b828-40ff-9284-6f4d416b8147"],

Cell[BoxData[
 TemplateBox[{"\"S matrix \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951325621523*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0a7af10f-4229-439a-9164-d6770a2b154a"],

Cell[BoxData[
 TemplateBox[{
  "\"Comparing solution at \\!\\(\\*FractionBox[\\(1\\), \\(2\\)]\\), from \
Frobenius solutions about w=0 and u=0\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513256226482`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"3d21154b-7de9-4f25-93b8-028e5f765f46"],

Cell[BoxData[
 TemplateBox[{"\"C:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.382555604782\"", ShowStringCharacters -> False], 
           0.38255560478204145909906704585143128933545103637801005666589302030\
45912876449`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.793685020071\"", ShowStringCharacters -> False], 
           1.79368502007128052319005070241788941522801331122901694365326965219\
828852222766`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.865170469180\"", ShowStringCharacters -> 
            False], -1.\
86517046918002307007361389833584715053862569473749980628468109790601534573202`\
53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.665837590756\"", ShowStringCharacters -> 
            False], -0.\
66583759075563964187320802896207054624454024328582537815693068603889445428665`\
53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.244792601231\"", ShowStringCharacters -> False], 
           0.24479260123139920286929178860798143781942386429714118891697206315\
353344057487`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"11.821569230818\"", ShowStringCharacters -> False], 
           11.8215692308176523322917518775034700442197226491414120012729873534\
0012996792525`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-64.924171058383\"", ShowStringCharacters -> 
            False], -64.\
92417105838312667373516272364223864040147729261065535810451340818879802601727`\
53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"71.378646764987\"", ShowStringCharacters -> False], 
           71.3786467649865227223922875352052217823052241992509909159536922447\
7376127548172`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"6.230532046486\"", ShowStringCharacters -> False], 
           6.23053204648626007136648926668530023951379080467804263089770725378\
533864073998`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-42.094814062766\"", ShowStringCharacters -> 
            False], -42.\
09481406276570469558607922451522716181157744643345161923482266191936822437569`\
53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"64.744169096013\"", ShowStringCharacters -> False], 
           64.7441690960130294398848906740046516305889819529688114128380561106\
5159233557519`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"21.932388831649\"", ShowStringCharacters -> False], 
           21.9323888316491136482553369115854196523214787573264327924607842692\
833735599098`53.76531675843749, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"20.501349903578\"", ShowStringCharacters -> False], 
           20.5013499035780424438529848885215916290607249594492525971589841917\
8686804980175`53.890255495045785, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-216.503297389062\"", ShowStringCharacters -> 
            False], -216.\
50329738906238179367442067704604383101648016327722797683966258375740584885176`\
53.890255495045785, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"762.123437411853\"", ShowStringCharacters -> False], 
           762.123437411853128981363467315574472008223976107325504735688382121\
62460231790748`53.890255495045785, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-894.262182695485\"", ShowStringCharacters -> 
            False], -894.\
2621826954848633715081167510918405811463436834447410819420207718004655860435`\
53.890255495045785, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951325623726*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"8786885b-be0c-4850-85bf-45bf92aa2bf5"],

Cell[BoxData[
 TemplateBox[{"\"S:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.615536707416\"", ShowStringCharacters -> False], 
           0.61553670741561180600669480105837255709957380422569066317604452611\
349890140697`53.26272663389933, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.141267819726\"", ShowStringCharacters -> False], 
           1.14126781972586049610601482423106672280842993282360110670618502462\
239482634631`52.66961081546023, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.705342302225\"", ShowStringCharacters -> False], 
           0.70534230222479854332368347277414725808395967180910084343140017083\
900178290528`52.069357314888954, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.145308506170\"", ShowStringCharacters -> False], 
           0.14530850616979776214235763593079320340623520931919723411338531500\
977356234137`51.43548044705228, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.380422606519\"", ShowStringCharacters -> False], 
           0.38042260651925788120602765208203676884839977473123827842354334342\
390992891926`53.48861709152787, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.145308505603\"", ShowStringCharacters -> 
            False], -0.\
14530850560252786264381959679414702668923341484713772113377181515126549055546`\
52.059989377907975, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.615536707472\"", ShowStringCharacters -> 
            False], -0.\
61553670747159053150105509266557602424648293275861354298196006629433330398684`\
52.139053148342704, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.235114100818\"", ShowStringCharacters -> 
            False], -0.\
23511410081847878526956961843278124746144705264896758639900101267371374772208`\
51.694214625215544, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.235114100915\"", ShowStringCharacters -> False], 
           0.23511410091499642248037446071250384298837608107017700858544982763\
229488335093`53.48842563523315, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.615536707411\"", ShowStringCharacters -> 
            False], -0.\
61553670741054363956672422793324070279767762285796808663555001463685947847289`\
52.87113075046608, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.145308505495\"", ShowStringCharacters -> False], 
           0.14530850549489765089016610805214488267640453926980604893889734020\
181586866651`51.69702550620481, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.380422606678\"", ShowStringCharacters -> False], 
           0.38042260667750706224738393204885120542250052800022930893090009540\
383371278723`52.097831876499, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.145308505599\"", ShowStringCharacters -> False], 
           0.14530850559921723372274830337142673609658060690963968407490121528\
949836668679`53.489517246624544, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.705342302730\"", ShowStringCharacters -> 
            False], -0.\
70534230272961187844935180930091974429385325849160423012378463017056423601543`\
53.162741933351505, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.141267819466\"", ShowStringCharacters -> False], 
           1.14126781946637337649105798506940344901430210483378975062956166115\
933748597521`52.85042182059372, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.615536707308\"", ShowStringCharacters -> 
            False], -0.\
61553670730798159425304131231637041308674492864835899098117005116404927951738`\
52.5729776794167, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513256252537`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"9ead7385-0d60-4df1-8e56-4850e0594502"],

Cell[BoxData[
 TemplateBox[{"\"Multiplicities: \"", 
   RowBox[{"{", 
     RowBox[{
       RowBox[{
         SubscriptBox["m", "1"], "\[Rule]", "3"}], ",", 
       RowBox[{
         SubscriptBox["m", "2"], "\[Rule]", "3"}], ",", 
       RowBox[{
         SubscriptBox["m", "3"], "\[Rule]", "1"}]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.9799513256264153`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"bfaa8973-498d-43c4-b5f6-6a3675396e1e"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(TraditionalForm\\`\\*OverscriptBox[\\(S\\), \\(_\\)]\\):\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 
           1.`52.961696638235345, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.854101966587\"", ShowStringCharacters -> False], 
           1.85410196658714267263376700273675441414880429682675687063607872187\
531334585184`52.5708971709388, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.145898032932\"", ShowStringCharacters -> False], 
           1.14589803293168963253628497349810755100355232787463932523866731450\
381075018357`52.042388563508865, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067978431\"", ShowStringCharacters -> False], 
           0.23606797843119553109968953705221195045562706514216142596188782015\
809134453609`51.429063540414504, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.618033988771\"", ShowStringCharacters -> False], 
           0.61803398877135634245650748318734552380890737521841474872401469374\
750525784466`53.06011788732887, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.236067977510\"", ShowStringCharacters -> 
            False], -0.\
23606797750960971393490411788689468961012344872588738918124624962517850811564`\
52.03357898034339, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000091\"", ShowStringCharacters -> 
            False], -1.\
00000000009094295241853598652883395455336449623445949681083538435812509887568`\
52.1075562910475, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.381966011102\"", ShowStringCharacters -> 
            False], -0.\
38196601110212782413680007640071822295935358567229975571250081373702200192057`\
51.68264091521088, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.381966011259\"", ShowStringCharacters -> False], 
           0.38196601125893023096001478160225520985622962403984390225391497295\
271803690769`53.060046498463045, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.999999999992\"", ShowStringCharacters -> 
            False], -0.\
99999999999176626449907473114611365424003710488517601945122545381528732638495`\
52.72318063132209, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067977335\"", ShowStringCharacters -> False], 
           0.23606797733475383538697972697349948727802695130382968684095999197\
465377580413`51.68537764368925, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.618033989028\"", ShowStringCharacters -> False], 
           0.61803398902844772162994492947727106785307111166930150232534213350\
348945907202`52.06909485093649, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067977504\"", ShowStringCharacters -> False], 
           0.23606797750423127121786246933483351016738563402325193438619119301\
54966554394`53.06045326629337, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.145898033752\"", ShowStringCharacters -> 
            False], -1.\
14589803375180861007894711587120683356435114980684747819201703233817634483922`\
52.90883326935166, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.854101966166\"", ShowStringCharacters -> False], 
           1.85410196616558029221223588373203613360479797518188014989700410887\
729822827935`52.70834976192247, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.999999999825\"", ShowStringCharacters -> 
            False], -0.\
99999999982514412145207560908660479766790350257794229765971374234947526768747`\
52.492245931405506, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951325627289*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"f71f4ca2-3084-4d9a-88df-dd66a7b200c4"],

Cell[BoxData[
 TemplateBox[{"\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", 
         RowBox[{"6", " ", 
           RowBox[{
             
             TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
              Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}], 
         RowBox[{"3", "-", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}]}, {
         RowBox[{"2", " ", 
           RowBox[{
             
             TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
              Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}], 
         RowBox[{"1", "-", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{"-", "1"}], 
         RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}]}, {
         RowBox[{"1", "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{"-", "1"}], 
         RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{"2", " ", 
           RowBox[{
             
             TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
              Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}, {
         RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}]}], 
         RowBox[{"6", " ", 
           RowBox[{
             
             TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
              Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "5"], "]"}]}], 
         RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
       RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.854101966250\"", ShowStringCharacters -> False], 
           1.8541019662496847`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.145898033750\"", ShowStringCharacters -> False], 
           1.1458980337503153`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067977500\"", ShowStringCharacters -> False], 
           0.2360679774997898, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.618033988750\"", ShowStringCharacters -> False], 
           0.6180339887498949, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.236067977500\"", ShowStringCharacters -> 
            False], -0.2360679774997898, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.381966011250\"", ShowStringCharacters -> 
            False], -0.3819660112501051, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.381966011250\"", ShowStringCharacters -> False], 
           0.3819660112501051, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067977500\"", ShowStringCharacters -> False], 
           0.2360679774997898, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.618033988750\"", ShowStringCharacters -> False], 
           0.6180339887498949, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.236067977500\"", ShowStringCharacters -> False], 
           0.2360679774997898, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.145898033750\"", ShowStringCharacters -> 
            False], -1.1458980337503153`, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.854101966250\"", ShowStringCharacters -> False], 
           1.8541019662496847`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951325628789*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"c8ee536b-854a-4fd8-aa6d-e34e0fd2ca1f"],

Cell[BoxData[
 TemplateBox[{"\"Error Estimate: \"", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\"9.04\"", "\[Times]", 
        SuperscriptBox["10", "\"-11\""]}], ShowStringCharacters -> False], 
     9.036998622131746591238878856416503421285371860547181996476561783953`40.\
633501815365925*^-11, AutoDelete -> True], ScientificForm[#, 3]& ]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945078977604*^9, 3.979945238535268*^9, 
  3.979951325630845*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"aa12220a-5555-4cf3-98f4-a396749ec8b6"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateS", ";"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"c4fcac74-2240-4a41-b3dd-f8fabe2bf520"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\"c=\"", 
   FractionBox["8", "3"], "\", H=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "9"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"]}], "}"}]},
  "Row",
  BaseStyle->{"Subsubsection"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", "\"Subsubsection\"", "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351056479*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"2ff725ca-d257-42a0-bffc-4b47f6bb8099"],

Cell[BoxData[
 TemplateBox[{"\"For c=\"", 
   FractionBox["8", "3"], 
   "\", H:{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(h\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(3\\)]\\)}=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["1", "9"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351057873*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"75478a13-fdf6-40ca-a0c5-f6e44881e770"],

Cell[BoxData[
 TemplateBox[{"\"scaled \[Rho]=\"", 
   RowBox[{"-", 
     FractionBox["35", "17496"]}]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351059415*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"1e6fabb7-3da7-4b17-a261-af59f180cbf1"],

Cell[BoxData[
 TemplateBox[{"\"Solutions \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351060288*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"91fde377-553c-4abf-b43d-c6b2229b8b27"],

Cell[BoxData[
 TemplateBox[{
  "\"Frobenius solutions about z=0, u=0 and w=0(z=J/1728, w=1/z,u=1-w)\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351061057*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"1cd0a504-5e7d-4cad-b289-959114d757fe"],

Cell[BoxData[
 TemplateBox[{"\"z=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"35", " ", "z"}], "1296"], "-", 
             FractionBox[
              RowBox[{"61369", " ", 
                SuperscriptBox["z", "2"]}], "6718464"], "-", 
             FractionBox[
              RowBox[{"512038351", " ", 
                SuperscriptBox["z", "3"]}], "104485552128"], "-", 
             FractionBox[
              RowBox[{"1711686104011", " ", 
                SuperscriptBox["z", "4"]}], "541653102231552"], "-", 
             FractionBox[
              RowBox[{"1580469909113873", " ", 
                SuperscriptBox["z", "5"]}], "701982420492091392"], "-", 
             FractionBox[
              RowBox[{"74577861335262487975", " ", 
                SuperscriptBox["z", "6"]}], "43668922413972021313536"], "-", 
             FractionBox[
              RowBox[{"153084766930087679210855", " ", 
                SuperscriptBox["z", "7"]}], "113189846897015479244685312"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Rational[-35, 1296], 
             Rational[-61369, 6718464], 
             Rational[-512038351, 104485552128], 
             Rational[-1711686104011, 541653102231552], 
             Rational[-1580469909113873, 701982420492091392], 
             Rational[-74577861335262487975, 43668922413972021313536], 
             
             Rational[-153084766930087679210855, 
              113189846897015479244685312]}, 0, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"1", "/", "3"}]], "+", 
             RowBox[{
               SubscriptBox["a0", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["z", 
                RowBox[{"4", "/", "3"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["8", "1701"]}], "+", 
                   FractionBox[
                    RowBox[{"4241", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}], "9072"]}], ")"}], " ", 
               SuperscriptBox["z", 
                RowBox[{"7", "/", "3"}]]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2254976"}], "+", 
                    RowBox[{"169854243", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "604661760"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "893207936"}], "+", 
                    RowBox[{"60154563633", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "313456656384"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "508271520881792"}], "+", 
                    RowBox[{"32211085965503451", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "227494302937251840"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1594358756929889152"}], "+", 
                    RowBox[{"97250789711664153381", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], "884497849820035153920"], "+", 
             FractionBox[
              RowBox[{"41", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "166672889801131751552"}], "+", 
                    RowBox[{"9902951737516016243331", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], "4585236853467062237921280"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Subscript[$CellContext`a0, 2, 1], 0, 0, Rational[-8, 1701] + 
             Rational[4241, 9072] Subscript[$CellContext`a0, 2, 1], 0, 0, 
             Rational[1, 604661760] (-2254976 + 
              169854243 Subscript[$CellContext`a0, 2, 1]), 0, 0, 
             Rational[1, 313456656384] (-893207936 + 
              60154563633 Subscript[$CellContext`a0, 2, 1]), 0, 0, 
             Rational[1, 227494302937251840] (-508271520881792 + 
              32211085965503451 Subscript[$CellContext`a0, 2, 1]), 0, 0, 
             Rational[1, 884497849820035153920] (-1594358756929889152 + 
              97250789711664153381 Subscript[$CellContext`a0, 2, 1]), 0, 0, 
             Rational[41, 4585236853467062237921280] (-166672889801131751552 + 
              9902951737516016243331 Subscript[$CellContext`a0, 2, 1])}, 1, 
            24, 3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"2", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"2809", " ", 
                SuperscriptBox["z", 
                 RowBox[{"5", "/", "3"}]]}], "12960"], "+", 
             FractionBox[
              RowBox[{"2776481", " ", 
                SuperscriptBox["z", 
                 RowBox[{"8", "/", "3"}]]}], "26873856"], "+", 
             FractionBox[
              RowBox[{"32947864807", " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "522427760640"], "+", 
             FractionBox[
              RowBox[{"117894882707851", " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "2708265511157760"], "+", 
             FractionBox[
              RowBox[{"908260289838483967", " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "28079296819683655680"], "+", 
             FractionBox[
              RowBox[{"2205039600267759810247", " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], "87337844827944042627072"], "+", 
             FractionBox[
              RowBox[{"2310442066417188470472025", " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], "113189846897015479244685312"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 2, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[2809, 12960], 0, 0, 
             Rational[2776481, 26873856], 0, 0, 
             Rational[32947864807, 522427760640], 0, 0, 
             Rational[117894882707851, 2708265511157760], 0, 0, 
             Rational[908260289838483967, 28079296819683655680], 0, 0, 
             Rational[2205039600267759810247, 87337844827944042627072], 0, 0, 
             
             Rational[
             2310442066417188470472025, 113189846897015479244685312]}, 2, 24, 
            3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"4", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"4241", " ", 
                SuperscriptBox["z", 
                 RowBox[{"7", "/", "3"}]]}], "9072"], "+", 
             FractionBox[
              RowBox[{"56618081", " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "201553920"], "+", 
             FractionBox[
              RowBox[{"20051521211", " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "104485552128"], "+", 
             FractionBox[
              RowBox[{"10737028655167817", " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "75831434312417280"], "+", 
             FractionBox[
              RowBox[{"32416929903888051127", " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], "294832616606678384640"], "+", 
             FractionBox[
              RowBox[{"135340340412718888658857", " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], "1528412284489020745973760"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 4, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[4241, 9072], 0, 0, 
             Rational[56618081, 201553920], 0, 0, 
             Rational[20051521211, 104485552128], 0, 0, 
             Rational[10737028655167817, 75831434312417280], 0, 0, 
             Rational[32416929903888051127, 294832616606678384640], 0, 0, 
             Rational[135340340412718888658857, 1528412284489020745973760]}, 
            4, 24, 3], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351062276*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"9117230d-1970-4892-a1d8-4c475143ee12"],

Cell[BoxData[
 TemplateBox[{"\"u=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{
               SubscriptBox["x", "1"], " ", "u"}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"35", "+", 
                    RowBox[{"15471", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "2"]}], "26244"], "+", 
             FractionBox[
              RowBox[{"7", " ", 
                RowBox[{"(", 
                  RowBox[{"929", "+", 
                    RowBox[{"257229", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "3"]}], "4251528"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"4176835", "+", 
                    RowBox[{"916858359", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "4"]}], "2754990144"], "+", 
             FractionBox[
              RowBox[{"91", " ", 
                RowBox[{"(", 
                  RowBox[{"106797745", "+", 
                    RowBox[{"20251141101", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "5"]}], "6694626049920"], "+", 
             FractionBox[
              RowBox[{"91", " ", 
                RowBox[{"(", 
                  RowBox[{"19689307285", "+", 
                    RowBox[{"3366410273217", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "6"]}], "1301435304104448"], "+", 
             FractionBox[
              RowBox[{"19", " ", 
                RowBox[{"(", 
                  RowBox[{"1606886776885", "+", 
                    RowBox[{"254023333738209", " ", 
                    SubscriptBox["x", "1"]}]}], ")"}], " ", 
                SuperscriptBox["u", "7"]}], "23425835473880064"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Subscript[$CellContext`x, 1], 
             Rational[1, 26244] (35 + 15471 Subscript[$CellContext`x, 1]), 
             Rational[7, 4251528] (929 + 257229 Subscript[$CellContext`x, 1]),
              Rational[1, 2754990144] (4176835 + 
              916858359 Subscript[$CellContext`x, 1]), 
             Rational[91, 6694626049920] (106797745 + 
              20251141101 Subscript[$CellContext`x, 1]), 
             Rational[91, 1301435304104448] (19689307285 + 
              3366410273217 Subscript[$CellContext`x, 1]), 
             Rational[19, 23425835473880064] (1606886776885 + 
              254023333738209 Subscript[$CellContext`x, 1])}, 0, 8, 1], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["4879", "52488"]}], "+", 
                   FractionBox[
                    RowBox[{"479", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}], "540"]}], ")"}], " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["929735", "8503056"]}], "+", 
                   FractionBox[
                    RowBox[{"35278", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}], "45927"]}], ")"}], " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2718497060"}], "+", 
                    RowBox[{"16742072331", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "24794911296"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1413894245945"}], "+", 
                    RowBox[{"8074724415102", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "13389252099840"], "+", 
             FractionBox[
              RowBox[{"17", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "15380367939965"}], "+", 
                    RowBox[{"83573960041584", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "2602870608208896"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "46853749154172100"}], "+", 
                    RowBox[{"245671480745039061", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "491942544951481344"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Subscript[$CellContext`x, 2, 1], 0, Rational[-4879, 52488] + 
             Rational[479, 540] Subscript[$CellContext`x, 2, 1], 0, 
             Rational[-929735, 8503056] + 
             Rational[35278, 45927] Subscript[$CellContext`x, 2, 1], 0, 
             Rational[1, 24794911296] (-2718497060 + 
              16742072331 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 13389252099840] (-1413894245945 + 
              8074724415102 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[17, 2602870608208896] (-15380367939965 + 
              83573960041584 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 491942544951481344] (-46853749154172100 + 
              245671480745039061 Subscript[$CellContext`x, 2, 1])}, 1, 16, 2],
            Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             FractionBox[
              RowBox[{"191", " ", 
                SuperscriptBox["u", "2"]}], "324"], "+", 
             FractionBox[
              RowBox[{"66689", " ", 
                SuperscriptBox["u", "3"]}], "157464"], "+", 
             FractionBox[
              RowBox[{"11319239", " ", 
                SuperscriptBox["u", "4"]}], "34012224"], "+", 
             FractionBox[
              RowBox[{"68253845933", " ", 
                SuperscriptBox["u", "5"]}], "247949112960"], "+", 
             FractionBox[
              RowBox[{"1260672159929", " ", 
                SuperscriptBox["u", "6"]}], "5355700839936"], "+", 
             FractionBox[
              RowBox[{"536271482336219", " ", 
                SuperscriptBox["u", "7"]}], "2602870608208896"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Rational[191, 324], 
             Rational[66689, 157464], 
             Rational[11319239, 34012224], 
             Rational[68253845933, 247949112960], 
             Rational[1260672159929, 5355700839936], 
             Rational[536271482336219, 2602870608208896]}, 1, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             FractionBox[
              RowBox[{"479", " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "540"], "+", 
             FractionBox[
              RowBox[{"35278", " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "45927"], "+", 
             FractionBox[
              RowBox[{"68897417", " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "102036672"], "+", 
             FractionBox[
              RowBox[{"49843977871", " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "82649704320"], "+", 
             FractionBox[
              RowBox[{"121807040527", " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "223154201664"], "+", 
             FractionBox[
              RowBox[{"9098943731297743", " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "18220094257462272"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 3, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Rational[479, 540], 0, 
             Rational[35278, 45927], 0, 
             Rational[68897417, 102036672], 0, 
             Rational[49843977871, 82649704320], 0, 
             Rational[121807040527, 223154201664], 0, 
             Rational[9098943731297743, 18220094257462272]}, 3, 16, 2], 
           Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> Center,
         ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\"\\n suitably chosen \\!\\(\\*SubscriptBox[\\(x\\), \\(i\\)]\\):\\n\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1.`", "-", 
             RowBox[{"0.011528766034842099`", " ", "u"}], "-", 
             RowBox[{"0.0054626405778479695`", " ", 
               SuperscriptBox["u", "2"]}], "-", 
             RowBox[{"0.0033530840461675876`", " ", 
               SuperscriptBox["u", "3"]}], "-", 
             RowBox[{"0.0023206654738581398`", " ", 
               SuperscriptBox["u", "4"]}], "-", 
             RowBox[{"0.0017218640561872881`", " ", 
               SuperscriptBox["u", "5"]}], "-", 
             RowBox[{"0.0013370112717422098`", " ", 
               SuperscriptBox["u", "6"]}], "-", 
             RowBox[{"0.0010719825692575686`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1., -0.011528766034842099`, -0.0054626405778479695`, \
-0.0033530840461675876`, -0.0023206654738581398`, -0.0017218640561872881`, \
-0.0013370112717422098`, -0.0010719825692575686`}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{"0.23684757702569229`", " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"0.11713799285977369`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.07258893464246996`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.05028540699749853`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.03723767863987467`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.02882843032415662`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 1, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.23684757702569229`, 0, 0.11713799285977369`, 0, 
             0.07258893464246996, 0, 0.05028540699749853, 0, 
             0.03723767863987467, 0, 0.02882843032415662}, 1, 15, 2], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             RowBox[{"0.5895061728395061`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.42351902657115276`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.332799143037515`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.2752736039995874`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.23538883100574096`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.20603078794809612`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0.5895061728395061, 0.42351902657115276`, 0.332799143037515, 
             0.2752736039995874, 0.23538883100574096`, 0.20603078794809612`}, 
            1, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             RowBox[{"0.8870370370370371`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.7681320356217476`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.6752221103408782`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.6030750899968857`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.5458424695511809`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 3, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.8870370370370371, 0, 0.7681320356217476, 0, 
             0.6752221103408782, 0, 0.6030750899968857, 0, 
             0.5458424695511809}, 3, 15, 2], Editable -> False]}}, 
        RowSpacings -> 1, ColumnAlignments -> Center, ColumnAlignments -> 
        Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513510815153`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"6455adec-1ddb-4c0e-ab7d-7d832e8fafe5"],

Cell[BoxData[
 TemplateBox[{"\"w=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "9"}]]], "-", 
             FractionBox[
              RowBox[{"239", " ", 
                SuperscriptBox["w", 
                 RowBox[{"8", "/", "9"}]]}], "5184"], "-", 
             FractionBox[
              RowBox[{"424963", " ", 
                SuperscriptBox["w", 
                 RowBox[{"17", "/", "9"}]]}], "26873856"], "-", 
             FractionBox[
              RowBox[{"1782180785", " ", 
                SuperscriptBox["w", 
                 RowBox[{"26", "/", "9"}]]}], "208971104256"], "-", 
             FractionBox[
              RowBox[{"5973898364831", " ", 
                SuperscriptBox["w", 
                 RowBox[{"35", "/", "9"}]]}], "1083306204463104"], "-", 
             FractionBox[
              RowBox[{"11050311674645945", " ", 
                SuperscriptBox["w", 
                 RowBox[{"44", "/", "9"}]]}], "2807929681968365568"], "-", 
             FractionBox[
              RowBox[{"522019655027802241705", " ", 
                SuperscriptBox["w", 
                 RowBox[{"53", "/", "9"}]]}], "174675689655888085254144"], 
             "-", 
             FractionBox[
              RowBox[{"268102327257404976463445", " ", 
                SuperscriptBox["w", 
                 RowBox[{"62", "/", "9"}]]}], "113189846897015479244685312"], 
             "-", 
             FractionBox[
              RowBox[{"2273021541876347867081515025", " ", 
                SuperscriptBox["w", 
                 RowBox[{"71", "/", "9"}]]}], 
              "1173552332628256488808897314816"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 72, 9], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-239, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-424963, 26873856], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-1782180785, 208971104256], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-5973898364831, 1083306204463104], 0, 0, 0, 0, 0, 0, 0, 
             0, 
             Rational[-11050311674645945, 2807929681968365568], 0, 0, 0, 0, 0,
              0, 0, 0, 
             Rational[-522019655027802241705, 174675689655888085254144], 0, 0,
              0, 0, 0, 0, 0, 0, 
             Rational[-268102327257404976463445, 113189846897015479244685312],
              0, 0, 0, 0, 0, 0, 0, 0, 
             
             Rational[-2273021541876347867081515025, 
              1173552332628256488808897314816]}, -1, 72, 9], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{"1", "+", 
             FractionBox["w", "192"], "+", 
             FractionBox[
              RowBox[{"83", " ", 
                SuperscriptBox["w", "2"]}], "36864"], "+", 
             FractionBox[
              RowBox[{"27959", " ", 
                SuperscriptBox["w", "3"]}], "21233664"], "+", 
             FractionBox[
              RowBox[{"1808545", " ", 
                SuperscriptBox["w", "4"]}], "2038431744"], "+", 
             FractionBox[
              RowBox[{"508127347", " ", 
                SuperscriptBox["w", "5"]}], "782757789696"], "+", 
             FractionBox[
              RowBox[{"14125324325", " ", 
                SuperscriptBox["w", "6"]}], "28179280429056"], "+", 
             FractionBox[
              RowBox[{"34806441103295", " ", 
                SuperscriptBox["w", "7"]}], "86566749478060032"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 
             Rational[1, 192], 
             Rational[83, 36864], 
             Rational[27959, 21233664], 
             Rational[1808545, 2038431744], 
             Rational[508127347, 782757789696], 
             Rational[14125324325, 28179280429056], 
             Rational[34806441103295, 86566749478060032]}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"2", "/", "9"}]], "+", 
             FractionBox[
              RowBox[{"505", " ", 
                SuperscriptBox["w", 
                 RowBox[{"11", "/", "9"}]]}], "5184"], "+", 
             FractionBox[
              RowBox[{"2737421", " ", 
                SuperscriptBox["w", 
                 RowBox[{"20", "/", "9"}]]}], "67184640"], "+", 
             FractionBox[
              RowBox[{"49222555369", " ", 
                SuperscriptBox["w", 
                 RowBox[{"29", "/", "9"}]]}], "2089711042560"], "+", 
             FractionBox[
              RowBox[{"5342098002857", " ", 
                SuperscriptBox["w", 
                 RowBox[{"38", "/", "9"}]]}], "338533188894720"], "+", 
             FractionBox[
              RowBox[{"80771534567544331", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "9"}]]}], "7019824204920913920"], "+", 
             FractionBox[
              RowBox[{"193558468326092055595", " ", 
                SuperscriptBox["w", 
                 RowBox[{"56", "/", "9"}]]}], "21834461206986010656768"], "+", 
             FractionBox[
              RowBox[{"803559407388222338755915", " ", 
                SuperscriptBox["w", 
                 RowBox[{"65", "/", "9"}]]}], "113189846897015479244685312"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 2, 72, 9], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[505, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2737421, 67184640], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[49222555369, 2089711042560], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[5342098002857, 338533188894720], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[80771534567544331, 7019824204920913920], 0, 0, 0, 0, 0, 
             0, 0, 0, 
             Rational[193558468326092055595, 21834461206986010656768], 0, 0, 
             0, 0, 0, 0, 0, 0, 
             Rational[803559407388222338755915, 113189846897015479244685312]},
             2, 72, 9], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"5", "/", "9"}]], "+", 
             FractionBox[
              RowBox[{"1097", " ", 
                SuperscriptBox["w", 
                 RowBox[{"14", "/", "9"}]]}], "4536"], "+", 
             FractionBox[
              RowBox[{"5573399", " ", 
                SuperscriptBox["w", 
                 RowBox[{"23", "/", "9"}]]}], "47029248"], "+", 
             FractionBox[
              RowBox[{"214299368621", " ", 
                SuperscriptBox["w", 
                 RowBox[{"32", "/", "9"}]]}], "2925595459584"], "+", 
             FractionBox[
              RowBox[{"772268234364215", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "9"}]]}], "15166286862483456"], "+", 
             FractionBox[
              RowBox[{"2988398370521988325", " ", 
                SuperscriptBox["w", 
                 RowBox[{"50", "/", "9"}]]}], "78622031095114235904"], "+", 
             FractionBox[
              RowBox[{"5198786342687759775173", " ", 
                SuperscriptBox["w", 
                 RowBox[{"59", "/", "9"}]]}], "174675689655888085254144"], 
             "+", 
             FractionBox[
              RowBox[{"10920245803659160684660009", " ", 
                SuperscriptBox["w", 
                 RowBox[{"68", "/", "9"}]]}], "452759387588061916978741248"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 5, 72, 9], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1097, 4536], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[5573399, 47029248], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[214299368621, 2925595459584], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[772268234364215, 15166286862483456], 0, 0, 0, 0, 0, 0, 
             0, 0, 
             Rational[2988398370521988325, 78622031095114235904], 0, 0, 0, 0, 
             0, 0, 0, 0, 
             Rational[5198786342687759775173, 174675689655888085254144], 0, 0,
              0, 0, 0, 0, 0, 0, 
             Rational[
             10920245803659160684660009, 452759387588061916978741248]}, 5, 72,
             9], Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> 
        Center, ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351089435*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"b7790c80-00a3-4669-98f5-3993d0b2c453"],

Cell[BoxData[
 TemplateBox[{"\"Suitable scaling of w=0 soluion gives\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351091217*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"2d4208e7-b358-4742-ae84-aa4974b20a8e"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "3"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"1", "/", "9"}]]], "-", 
             FractionBox[
              RowBox[{"239", " ", 
                SuperscriptBox["w", 
                 RowBox[{"8", "/", "9"}]]}], 
              RowBox[{"864", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"424963", " ", 
                SuperscriptBox["w", 
                 RowBox[{"17", "/", "9"}]]}], 
              RowBox[{"4478976", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"1782180785", " ", 
                SuperscriptBox["w", 
                 RowBox[{"26", "/", "9"}]]}], 
              RowBox[{"34828517376", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"5973898364831", " ", 
                SuperscriptBox["w", 
                 RowBox[{"35", "/", "9"}]]}], 
              RowBox[{"180551034077184", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"11050311674645945", " ", 
                SuperscriptBox["w", 
                 RowBox[{"44", "/", "9"}]]}], 
              RowBox[{"467988280328060928", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"522019655027802241705", " ", 
                SuperscriptBox["w", 
                 RowBox[{"53", "/", "9"}]]}], 
              RowBox[{"29112614942648014209024", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"268102327257404976463445", " ", 
                SuperscriptBox["w", 
                 RowBox[{"62", "/", "9"}]]}], 
              RowBox[{"18864974482835913207447552", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"2273021541876347867081515025", " ", 
                SuperscriptBox["w", 
                 RowBox[{"71", "/", "9"}]]}], 
              RowBox[{"195592055438042748134816219136", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -1, 72, 9], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[2, 3] 3^Rational[1, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-239, 864] 2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0,
              0, 0, 0, 0, 0, Rational[-424963, 4478976] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-1782180785, 34828517376] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-5973898364831, 180551034077184] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-11050311674645945, 467988280328060928] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-522019655027802241705, 29112614942648014209024] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-268102327257404976463445, 18864974482835913207447552] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-2273021541876347867081515025, 
               195592055438042748134816219136] 2^Rational[-1, 3] 
             3^Rational[-2, 3]}, -1, 72, 9], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"1", "+", 
             FractionBox["w", "192"], "+", 
             FractionBox[
              RowBox[{"83", " ", 
                SuperscriptBox["w", "2"]}], "36864"], "+", 
             FractionBox[
              RowBox[{"27959", " ", 
                SuperscriptBox["w", "3"]}], "21233664"], "+", 
             FractionBox[
              RowBox[{"1808545", " ", 
                SuperscriptBox["w", "4"]}], "2038431744"], "+", 
             FractionBox[
              RowBox[{"508127347", " ", 
                SuperscriptBox["w", "5"]}], "782757789696"], "+", 
             FractionBox[
              RowBox[{"14125324325", " ", 
                SuperscriptBox["w", "6"]}], "28179280429056"], "+", 
             FractionBox[
              RowBox[{"34806441103295", " ", 
                SuperscriptBox["w", "7"]}], "86566749478060032"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`w, 0, {1, 
             Rational[1, 192], 
             Rational[83, 36864], 
             Rational[27959, 21233664], 
             Rational[1808545, 2038431744], 
             Rational[508127347, 782757789696], 
             Rational[14125324325, 28179280429056], 
             Rational[34806441103295, 86566749478060032]}, 0, 8, 1], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"5", " ", 
                SuperscriptBox["w", 
                 RowBox[{"2", "/", "9"}]]}], 
              RowBox[{"2", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"2525", " ", 
                SuperscriptBox["w", 
                 RowBox[{"11", "/", "9"}]]}], 
              RowBox[{"10368", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"2737421", " ", 
                SuperscriptBox["w", 
                 RowBox[{"20", "/", "9"}]]}], 
              RowBox[{"26873856", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"49222555369", " ", 
                SuperscriptBox["w", 
                 RowBox[{"29", "/", "9"}]]}], 
              RowBox[{"835884417024", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"5342098002857", " ", 
                SuperscriptBox["w", 
                 RowBox[{"38", "/", "9"}]]}], 
              RowBox[{"135413275557888", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"80771534567544331", " ", 
                SuperscriptBox["w", 
                 RowBox[{"47", "/", "9"}]]}], 
              RowBox[{"2807929681968365568", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"967792341630460277975", " ", 
                SuperscriptBox["w", 
                 RowBox[{"56", "/", "9"}]]}], 
              RowBox[{"43668922413972021313536", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"4017797036941111693779575", " ", 
                SuperscriptBox["w", 
                 RowBox[{"65", "/", "9"}]]}], 
              RowBox[{"226379693794030958489370624", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 2, 72, 9], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[5, 2] 2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0,
              0, 0, 0, Rational[2525, 10368] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2737421, 26873856] 2^Rational[-1, 3] 3^Rational[-2, 3], 
             0, 0, 0, 0, 0, 0, 0, 0, Rational[49222555369, 835884417024] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[5342098002857, 135413275557888] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[80771534567544331, 2807929681968365568] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[967792341630460277975, 43668922413972021313536] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[4017797036941111693779575, 226379693794030958489370624] 
             2^Rational[-1, 3] 3^Rational[-2, 3]}, 2, 72, 9], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{"7", " ", 
                SuperscriptBox["w", 
                 RowBox[{"5", "/", "9"}]]}], 
              RowBox[{"24", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"1097", " ", 
                SuperscriptBox["w", 
                 RowBox[{"14", "/", "9"}]]}], 
              RowBox[{"15552", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"5573399", " ", 
                SuperscriptBox["w", 
                 RowBox[{"23", "/", "9"}]]}], 
              RowBox[{"161243136", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"214299368621", " ", 
                SuperscriptBox["w", 
                 RowBox[{"32", "/", "9"}]]}], 
              RowBox[{"10030613004288", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"772268234364215", " ", 
                SuperscriptBox["w", 
                 RowBox[{"41", "/", "9"}]]}], 
              RowBox[{"51998697814228992", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"2988398370521988325", " ", 
                SuperscriptBox["w", 
                 RowBox[{"50", "/", "9"}]]}], 
              RowBox[{"269561249468963094528", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"36391504398814318426211", " ", 
                SuperscriptBox["w", 
                 RowBox[{"59", "/", "9"}]]}], 
              RowBox[{"4192216551741314046099456", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"76441720625614124792620063", " ", 
                SuperscriptBox["w", 
                 RowBox[{"68", "/", "9"}]]}], 
              RowBox[{"10866225302113486007489789952", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "3"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 5, 72, 9], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[7, 24] 2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 
             0, 0, 0, 0, Rational[1097, 15552] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[5573399, 161243136] 2^Rational[-1, 3] 3^Rational[-2, 3],
              0, 0, 0, 0, 0, 0, 0, 0, Rational[214299368621, 10030613004288] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[772268234364215, 51998697814228992] 2^Rational[-1, 3] 
             3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2988398370521988325, 269561249468963094528] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[36391504398814318426211, 4192216551741314046099456] 
             2^Rational[-1, 3] 3^Rational[-2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
              76441720625614124792620063, 10866225302113486007489789952] 
             2^Rational[-1, 3] 3^Rational[-2, 3]}, 5, 72, 9], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513510923557`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"53e2ae0b-4f8c-489d-95ac-a9cf25fb8961"],

Cell[BoxData[
 TemplateBox[{"\"q series solution:\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351095171*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"467a9344-080f-4e93-99a9-113b1033a5f2"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"1", "/", "9"}]]], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"8", "/", "9"}]]}], "+", 
             RowBox[{"9", " ", 
               SuperscriptBox["q", 
                RowBox[{"17", "/", "9"}]]}], "+", 
             RowBox[{"22", " ", 
               SuperscriptBox["q", 
                RowBox[{"26", "/", "9"}]]}], "+", 
             RowBox[{"68", " ", 
               SuperscriptBox["q", 
                RowBox[{"35", "/", "9"}]]}], "+", 
             RowBox[{"140", " ", 
               SuperscriptBox["q", 
                RowBox[{"44", "/", "9"}]]}], "+", 
             RowBox[{"317", " ", 
               SuperscriptBox["q", 
                RowBox[{"53", "/", "9"}]]}], "+", 
             RowBox[{"632", " ", 
               SuperscriptBox["q", 
                RowBox[{"62", "/", "9"}]]}], "+", 
             RowBox[{"1259", " ", 
               SuperscriptBox["q", 
                RowBox[{"71", "/", "9"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -1, 72, 9], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 
            0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0,
             0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 
            317, 0, 0, 0, 0, 0, 0, 0, 0, 632, 0, 0, 0, 0, 0, 0, 0, 0, 
            1259}, -1, 72, 9], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{"9", " ", "q"}], "+", 
             RowBox[{"27", " ", 
               SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"81", " ", 
               SuperscriptBox["q", "3"]}], "+", 
             RowBox[{"198", " ", 
               SuperscriptBox["q", "4"]}], "+", 
             RowBox[{"459", " ", 
               SuperscriptBox["q", "5"]}], "+", 
             RowBox[{"972", " ", 
               SuperscriptBox["q", "6"]}], "+", 
             RowBox[{"1989", " ", 
               SuperscriptBox["q", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 9, 27, 81, 198, 459, 972, 1989}, 
            0, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"5", " ", 
               SuperscriptBox["q", 
                RowBox[{"2", "/", "9"}]]}], "+", 
             RowBox[{"15", " ", 
               SuperscriptBox["q", 
                RowBox[{"11", "/", "9"}]]}], "+", 
             RowBox[{"58", " ", 
               SuperscriptBox["q", 
                RowBox[{"20", "/", "9"}]]}], "+", 
             RowBox[{"149", " ", 
               SuperscriptBox["q", 
                RowBox[{"29", "/", "9"}]]}], "+", 
             RowBox[{"372", " ", 
               SuperscriptBox["q", 
                RowBox[{"38", "/", "9"}]]}], "+", 
             RowBox[{"826", " ", 
               SuperscriptBox["q", 
                RowBox[{"47", "/", "9"}]]}], "+", 
             RowBox[{"1768", " ", 
               SuperscriptBox["q", 
                RowBox[{"56", "/", "9"}]]}], "+", 
             RowBox[{"3526", " ", 
               SuperscriptBox["q", 
                RowBox[{"65", "/", "9"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 2, 72, 9], Editable -> 
              False]}], 
           SeriesData[$CellContext`q, 0, {5, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0,
             0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 0, 149, 0, 0, 0, 0, 0,
             0, 0, 0, 372, 0, 0, 0, 0, 0, 0, 0, 0, 826, 0, 0, 0, 0, 0, 0, 0, 
            0, 1768, 0, 0, 0, 0, 0, 0, 0, 0, 3526}, 2, 72, 9], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"7", " ", 
               SuperscriptBox["q", 
                RowBox[{"5", "/", "9"}]]}], "+", 
             RowBox[{"32", " ", 
               SuperscriptBox["q", 
                RowBox[{"14", "/", "9"}]]}], "+", 
             RowBox[{"96", " ", 
               SuperscriptBox["q", 
                RowBox[{"23", "/", "9"}]]}], "+", 
             RowBox[{"253", " ", 
               SuperscriptBox["q", 
                RowBox[{"32", "/", "9"}]]}], "+", 
             RowBox[{"599", " ", 
               SuperscriptBox["q", 
                RowBox[{"41", "/", "9"}]]}], "+", 
             RowBox[{"1317", " ", 
               SuperscriptBox["q", 
                RowBox[{"50", "/", "9"}]]}], "+", 
             RowBox[{"2735", " ", 
               SuperscriptBox["q", 
                RowBox[{"59", "/", "9"}]]}], "+", 
             RowBox[{"5434", " ", 
               SuperscriptBox["q", 
                RowBox[{"68", "/", "9"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 5, 72, 9], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {7, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0,
             0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 0, 253, 0, 0, 0, 0, 0,
             0, 0, 0, 599, 0, 0, 0, 0, 0, 0, 0, 0, 1317, 0, 0, 0, 0, 0, 0, 0, 
            0, 2735, 0, 0, 0, 0, 0, 0, 0, 0, 5434}, 5, 72, 9], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951351096018*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"dd9932f8-fb9b-4a24-8c38-47221dfbcd6f"],

Cell[BoxData[
 TemplateBox[{"\"S matrix \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513535382547`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"0159050d-2233-4b38-a25d-ea31a9727f2c"],

Cell[BoxData[
 TemplateBox[{
  "\"Comparing solution at \\!\\(\\*FractionBox[\\(1\\), \\(2\\)]\\), from \
Frobenius solutions about w=0 and u=0\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513535395517`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"23ca1939-eab2-4557-806e-928c086dc95f"],

Cell[BoxData[
 TemplateBox[{"\"C:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.032668932728\"", ShowStringCharacters -> False], 
           0.03266893272806348589085720260458260172440187181012577952020062550\
638011708652`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.777697715615\"", ShowStringCharacters -> False], 
           0.77769771561545734480291282732547787472396329340234723082580515914\
708906719837`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.207874764350\"", ShowStringCharacters -> False], 
           0.20787476434977121025916883236847337115505825403521118757873146098\
572561582593`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.537154018537\"", ShowStringCharacters -> 
            False], -0.\
5371540185369691715254400817544473005770872662511830194122623620554804714066`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.585750433284\"", ShowStringCharacters -> 
            False], -0.\
58575043328397325134838014651815421841743156271927010400163946077323326630513`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"5.016201962189\"", ShowStringCharacters -> False], 
           5.01620196218920713797622625044234253280179788111360674772501841103\
632524135796`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.336401350917\"", ShowStringCharacters -> 
            False], -3.\
33640135091677670482467203192573980709615175365311229225077751323784299376339`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.094050177980\"", ShowStringCharacters -> False], 
           1.09405017797960146874720871393754375030028763893000769528090506612\
800836990647`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"4.220095868718\"", ShowStringCharacters -> False], 
           4.22009586871816950864528183953668912920335803533670936943376644314\
674225222932`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-9.197619210457\"", ShowStringCharacters -> 
            False], -9.\
19761921045658566866919883003576607317330288227966416602485395451738806288614`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.414277996422\"", ShowStringCharacters -> 
            False], -1.\
41427799642159295638881536830742711407787493905717864803748104274295828537579`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"12.003437083974\"", ShowStringCharacters -> False], 
           12.0034370839735719936977646507782445726383731975885798572527305029\
7391418936889`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"20.317340976205\"", ShowStringCharacters -> False], 
           20.3173409762047517582156101825502815819589812342557372360451113697\
4268759046004`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-71.136646114700\"", ShowStringCharacters -> 
            False], -71.\
13664611469980621856769239118410193248506557722288943203886632223568568132581`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"28.913464702729\"", ShowStringCharacters -> False], 
           28.9134647027291521732439456303250329471587215527871189739490845982\
8430156139009`53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-21.905840434717\"", ShowStringCharacters -> 
            False], -21.\
90584043471714757726842595171495281569281975065019496691563885006843877882618`\
53.970063288294725, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951353540812*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"017cc5d6-6817-440a-9c96-b6bb69b8ec55"],

Cell[BoxData[
 TemplateBox[{"\"S:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.115765451719\"", ShowStringCharacters -> False], 
           0.11576545171894174611645018802539264912392466156656254898510048715\
399931764405`52.58215680620048, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000174\"", ShowStringCharacters -> False], 
           1.00000000017393596340399095843960977444422593098968701208116850630\
750847723641`52.843639836879284, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.510696295365\"", ShowStringCharacters -> False], 
           0.51069629536466812164221539532063498166543499656812611402765698676\
920145842958`52.94778314504099, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.626461747197\"", ShowStringCharacters -> False], 
           0.62646174719679102487583411076387903992281717242012470028336736984\
45790252055`52.91310448260911, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.333333333325\"", ShowStringCharacters -> False], 
           0.33333333332541006908398682629702080789365281030550678079185901756\
673767676006`53.62802813222779, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"\"3.005017199077\"", "\[Times]", 
              SuperscriptBox["10", "\"-11\""]}], ShowStringCharacters -> 
            False], 3.\
005017199077397386922157669422763172954911064324814868531323865239`42.\
876354931945166*^-11, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.333333333318\"", ShowStringCharacters -> False], 
           0.33333333331756097231052156189214563309410675550064997506762129370\
238208586626`53.40602836335584, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.333333333309\"", ShowStringCharacters -> 
            False], -0.\
33333333330856781963475011961743184119592443412731264565835461812113814870667`\
53.12966333238132, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.510696295404\"", ShowStringCharacters -> False], 
           0.51069629540393325309675207416514860139491706917179466525818348121\
026363784185`53.35130203218545, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000040\"", ShowStringCharacters -> False], 
           1.00000000003966742519155283469789327177839226907719259051090245600\
453127847079`52.916815465234954, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.626461747217\"", ShowStringCharacters -> 
            False], -0.\
6264617472171633969016044340033556412333820650337943849721384018234614912909`\
53.041958252634494, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.115765451727\"", ShowStringCharacters -> 
            False], -0.\
11576545172709915999699423040461979014443929147381292132137901238449823216498`\
52.358647877477964, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.626461747173\"", ShowStringCharacters -> False], 
           
           0.62646174717255273231987012474231205936750537101361129725692802062\
583262799896`53.530319308880834, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.999999999932\"", ShowStringCharacters -> 
            False], -0.\
99999999993178002831491450565726808684182830874502390322185845536731521464679`\
53.143532151315746, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.115765451814\"", ShowStringCharacters -> 
            False], -0.\
11576545181354287848390795615170436205088004469397599765366758526696745608477`\
52.576600758540415, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.510696295468\"", ShowStringCharacters -> False], 
           0.51069629546817147879438027210874141541522977173768272534378976598\
414893499426`53.15409060795861, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951353542432*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"ed620e8f-6915-44e6-9b56-5664e7aa2fc2"],

Cell[BoxData[
 TemplateBox[{"\"Multiplicities: \"", 
   RowBox[{"{", 
     RowBox[{
       RowBox[{
         SubscriptBox["m", "1"], "\[Rule]", "3"}], ",", 
       RowBox[{
         SubscriptBox["m", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
         SubscriptBox["m", "3"], "\[Rule]", "1"}]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951353543767*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"eb4eb56e-dbc1-41e0-a149-f07ae3c14b36"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(TraditionalForm\\`\\*OverscriptBox[\\(S\\), \\(_\\)]\\):\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 
           1.`52.2811268105365, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"8.638155730621\"", ShowStringCharacters -> False], 
           8.63815573062126453604295558910350621489197840148571728927331568101\
938582145911`52.3924791434879, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474129644\"", ShowStringCharacters -> False], 
           4.41147412964404386873920739929972802566561234600323531837743824886\
482191948312`52.426548375625394, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"5.411474130622\"", ShowStringCharacters -> False], 
           5.41147413062172032951916933775193898455742748909380880691326201710\
690894946765`52.415810893078195, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.879385242971\"", ShowStringCharacters -> False], 
           2.87938524297115047528617776494055160991146928839604932420421542869\
439935940338`52.54473970638852, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"\"2.595780653431\"", "\[Times]", 
              SuperscriptBox["10", "\"-10\""]}], ShowStringCharacters -> 
            False], 2.\
5957806534310885479914808987696112635100004376837776511035314583022`42.\
87635493185966*^-10, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.879385242903\"", ShowStringCharacters -> False], 
           2.87938524290334875502406107133453008307685834175168535635515003401\
404272326465`52.52145411560689, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.879385242826\"", ShowStringCharacters -> 
            False], -2.\
87938524282566450171500611369480044441059188306140528528325679630678426592868`\
52.47377409462247, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474129983\"", ShowStringCharacters -> False], 
           4.41147412998322218896781537193669123818387290191072129088762256339\
01000260954`52.513911950857405, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"8.638155729461\"", ShowStringCharacters -> False], 
           8.63815572946143199344277956282029454443703545674210363731767431525\
112522922543`52.41698830854415, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-5.411474130798\"", ShowStringCharacters -> 
            False], -5.\
41147413079770005164931639285338688155097660980610818225860065389697324020192`\
52.45282293325532, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000070\"", ShowStringCharacters -> 
            False], -1.\
00000000007046501144701456749298059183011370757162630266210238714935104151213`\
52.155149718508575, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"5.411474130412\"", ShowStringCharacters -> False], 
           
           5.41147413041234618381281198839216872053016329882860474181787122777\
377442277175`52.53578747030432, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-8.638155728529\"", ShowStringCharacters -> 
            False], -8.\
63815572852948385801313476089345408079334539609991336035778536748978542060522`\
52.47679923810652, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000817\"", ShowStringCharacters -> 
            False], -1.\
00000000081717931354107924270813815373715254090851351277292514358283933234198`\
52.278339901763076, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474130538\"", ShowStringCharacters -> False], 
           4.41147413053812198630620753805423879167401548345510813849022288878\
662009436998`52.47905204991498, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513535446167`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"cf19ba88-cbbe-444b-be47-0cdca9b9d7de"],

Cell[BoxData[
 TemplateBox[{"\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", 
         RowBox[{"3", "+", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{"2", "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], "0", 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{"3", "+", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{"-", "1"}]}, {
         RowBox[{"2", "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "-", 
           RowBox[{"6", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}], 
         RowBox[{"-", "1"}], 
         RowBox[{"1", "+", 
           RowBox[{"4", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "9"], "]"}]}]}]}}, RowSpacings -> 
       1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
       Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"8.638155724715\"", ShowStringCharacters -> False], 
           8.63815572471545, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474127810\"", ShowStringCharacters -> False], 
           4.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"5.411474127810\"", ShowStringCharacters -> False], 
           5.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.879385241572\"", ShowStringCharacters -> False], 
           2.8793852415718164`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.000000000000\"", ShowStringCharacters -> False], 0., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.879385241572\"", ShowStringCharacters -> False], 
           2.8793852415718164`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.879385241572\"", ShowStringCharacters -> 
            False], -2.8793852415718164`, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474127810\"", ShowStringCharacters -> False], 
           4.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"8.638155724715\"", ShowStringCharacters -> False], 
           8.63815572471545, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-5.411474127810\"", ShowStringCharacters -> 
            False], -5.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"5.411474127810\"", ShowStringCharacters -> False], 
           5.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-8.638155724715\"", ShowStringCharacters -> 
            False], -8.63815572471545, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"4.411474127810\"", ShowStringCharacters -> False], 
           4.411474127809773, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.979951353546288*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"9c3f5619-5cf0-46af-b724-c727b0783946"],

Cell[BoxData[
 TemplateBox[{"\"Error Estimate: \"", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\"1.27\"", "\[Times]", 
        SuperscriptBox["10", "\"-10\""]}], ShowStringCharacters -> False], 
     1.2696972416643261751382489021523156498375504702295820770226247046427`41.\
4169747686364*^-10, AutoDelete -> True], ScientificForm[#, 3]& ]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{{3.9799453515346203`*^9, 3.979945367622643*^9}, 
   3.9799513535491753`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"3cbc5d45-96e4-40e0-8c08-74b0a366b2b4"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateS", ";"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"760287a6-cacd-467c-9a93-d8741c2f9a26"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\"c=\"", 
   FractionBox["16", "11"], "\", H=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["2", "11"], ",", 
       FractionBox["6", "11"], ",", 
       FractionBox["1", "11"], ",", 
       FractionBox["9", "11"]}], "}"}]},
  "Row",
  BaseStyle->{"Subsubsection"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", "\"Subsubsection\"", "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951368987131*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"d841d615-5e44-4616-986d-5ea7eda852cf"],

Cell[BoxData[
 TemplateBox[{"\"For c=\"", 
   FractionBox["16", "11"], 
   "\", H:{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(h\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(h\\), \\(3\\)]\\)}=\"", 
   RowBox[{"{", 
     RowBox[{"0", ",", 
       FractionBox["2", "11"], ",", 
       FractionBox["6", "11"], ",", 
       FractionBox["1", "11"], ",", 
       FractionBox["9", "11"]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513689885883`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"07e61b43-a074-41b3-9794-4fa4f5914c8b"],

Cell[BoxData[
 TemplateBox[{"\"scaled \[Rho]=\"", 
   RowBox[{"-", 
     FractionBox["185", "26136"]}]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513689903*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"87db98d3-cbf3-4e11-9863-a42a6d43e704"],

Cell[BoxData[
 TemplateBox[{"\"Solutions \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513689911127`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"920b081f-2d27-4750-a6ae-f6e0bd345c03"],

Cell[BoxData[
 TemplateBox[{
  "\"Frobenius solutions about z=0, u=0 and w=0(z=J/1728, w=1/z,u=1-w)\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951368991838*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"4332c351-ca6b-4fb7-aaf4-59e807cad7f7"],

Cell[BoxData[
 TemplateBox[{"\"z=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{
               SubscriptBox["a0", 
                RowBox[{"1", ",", "1"}]], " ", "z"}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["80", "1449459"], "+", 
                   FractionBox[
                    RowBox[{"8029", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}], "23232"]}], ")"}], " ", 
               SuperscriptBox["z", "2"]}], "+", 
             FractionBox[
              RowBox[{"29", " ", 
                RowBox[{"(", 
                  RowBox[{"8668160", "+", 
                    RowBox[{"41593214817", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "3"]}], "6465375645696"], "+", 
             FractionBox[
              RowBox[{"155", " ", 
                RowBox[{"(", 
                  RowBox[{"1092812053504", "+", 
                    RowBox[{"4715832218336855", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "6058212149032648704"], "+", 
             FractionBox[
              RowBox[{"97495", " ", 
                RowBox[{"(", 
                  RowBox[{"22876387406848", "+", 
                    RowBox[{"93227617232056461", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "5"]}], "105558288484744871018496"], "+", 
             
             FractionBox[
              RowBox[{"108965", " ", 
                RowBox[{"(", 
                  RowBox[{"49403380183052071936", "+", 
                    RowBox[{"194247447410670110886429", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "323707580866242255342224277504"],
              "+", 
             FractionBox[
              RowBox[{"40145", " ", 
                RowBox[{"(", 
                  RowBox[{"421723583623882985231360", "+", 
                    RowBox[{"1617965227983082532918356421", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"1", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", "7"]}], 
              "1253395753114090012685092402495488"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Subscript[$CellContext`a0, 1, 1], Rational[80, 1449459] + 
             Rational[8029, 23232] Subscript[$CellContext`a0, 1, 1], 
             Rational[29, 6465375645696] (8668160 + 
              41593214817 Subscript[$CellContext`a0, 1, 1]), 
             Rational[155, 6058212149032648704] (1092812053504 + 
              4715832218336855 Subscript[$CellContext`a0, 1, 1]), 
             Rational[97495, 105558288484744871018496] (22876387406848 + 
              93227617232056461 Subscript[$CellContext`a0, 1, 1]), 
             Rational[108965, 323707580866242255342224277504] (
              49403380183052071936 + 
              194247447410670110886429 Subscript[$CellContext`a0, 1, 1]), 
             Rational[40145, 1253395753114090012685092402495488] (
              421723583623882985231360 + 
              1617965227983082532918356421 Subscript[$CellContext`a0, 1, 1])},
             0, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"1", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"783", " ", 
                SuperscriptBox["z", 
                 RowBox[{"4", "/", "3"}]]}], "7744"], "+", 
             FractionBox[
              RowBox[{"6980175", " ", 
                SuperscriptBox["z", 
                 RowBox[{"7", "/", "3"}]]}], "164916224"], "+", 
             FractionBox[
              RowBox[{"62521730739", " ", 
                SuperscriptBox["z", 
                 RowBox[{"10", "/", "3"}]]}], "2554222477312"], "+", 
             FractionBox[
              RowBox[{"19628420033554641", " ", 
                SuperscriptBox["z", 
                 RowBox[{"13", "/", "3"}]]}], "1196683881290399744"], "+", 
             FractionBox[
              RowBox[{"443405740927423327245", " ", 
                SuperscriptBox["z", 
                 RowBox[{"16", "/", "3"}]]}], "37068479906851422470144"], "+", 
             FractionBox[
              RowBox[{"7275908987566147826077959", " ", 
                SuperscriptBox["z", 
                 RowBox[{"19", "/", "3"}]]}], "789410348096307892924186624"], 
             "+", 
             FractionBox[
              RowBox[{"496391498207987352271198299135", " ", 
                SuperscriptBox["z", 
                 RowBox[{"22", "/", "3"}]]}], 
              "67245131092235891550853913378816"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[783, 7744], 0, 0, 
             Rational[6980175, 164916224], 0, 0, 
             Rational[62521730739, 2554222477312], 0, 0, 
             Rational[19628420033554641, 1196683881290399744], 0, 0, 
             Rational[443405740927423327245, 37068479906851422470144], 0, 0, 
             Rational[7275908987566147826077959, 789410348096307892924186624],
              0, 0, 
             Rational[
             496391498207987352271198299135, 
              67245131092235891550853913378816]}, 1, 24, 3], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"2", "/", "3"}]], "+", 
             RowBox[{
               SubscriptBox["a0", 
                RowBox[{"3", ",", "1"}]], " ", 
               SuperscriptBox["z", 
                RowBox[{"5", "/", "3"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["267007", "10146213"]}], "+", 
                   FractionBox[
                    RowBox[{"194101", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}], "325248"]}], ")"}], " ", 
               SuperscriptBox["z", 
                RowBox[{"8", "/", "3"}]]}], "+", 
             FractionBox[
              RowBox[{"299", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "19342865792"}], "+", 
                    RowBox[{"330451998129", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "248916962359296"], "+", 
             FractionBox[
              RowBox[{"1219", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "327504668135552"}], "+", 
                    RowBox[{"4986577179378355", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "21203742521614270464"], "+", 
             FractionBox[
              RowBox[{"437", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "103612133585411301248"}], "+", 
                    RowBox[{"1481589727873337054445", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "2955632077572856388517888"], 
             "+", 
             FractionBox[
              RowBox[{"286465", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "100286662146840556887424"}], "+", 
                    RowBox[{"1378389540314854578479265", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], 
              "2265953066063695787395569942528"], "+", 
             FractionBox[
              RowBox[{"1910597", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "269718128860139022459771776"}], "+", 
                    RowBox[{"3607510234773093347851262165", " ", 
                    SubscriptBox["a0", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], 
              "48255736494892465488376057496076288"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 2, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Subscript[$CellContext`a0, 3, 1], 0, 0, 
             Rational[-267007, 10146213] + 
             Rational[194101, 325248] Subscript[$CellContext`a0, 3, 1], 0, 0, 
             Rational[299, 248916962359296] (-19342865792 + 
              330451998129 Subscript[$CellContext`a0, 3, 1]), 0, 0, 
             Rational[1219, 21203742521614270464] (-327504668135552 + 
              4986577179378355 Subscript[$CellContext`a0, 3, 1]), 0, 0, 
             Rational[437, 2955632077572856388517888] (-103612133585411301248 + 
              1481589727873337054445 Subscript[$CellContext`a0, 3, 1]), 0, 0, 
             Rational[
              286465, 2265953066063695787395569942528] \
(-100286662146840556887424 + 
              1378389540314854578479265 Subscript[$CellContext`a0, 3, 1]), 0, 
             0, Rational[
              1910597, 
               48255736494892465488376057496076288] \
(-269718128860139022459771776 + 
              3607510234773093347851262165 Subscript[$CellContext`a0, 3, 1])},
             2, 24, 3], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"z", "+", 
             FractionBox[
              RowBox[{"8029", " ", 
                SuperscriptBox["z", "2"]}], "23232"], "+", 
             FractionBox[
              RowBox[{"1107624637", " ", 
                SuperscriptBox["z", "3"]}], "5936984064"], "+", 
             FractionBox[
              RowBox[{"549176554351775", " ", 
                SuperscriptBox["z", "4"]}], "4551624454569984"], "+", 
             FractionBox[
              RowBox[{"2276290143260542115", " ", 
                SuperscriptBox["z", "5"]}], "26435834832142467072"], "+", 
             FractionBox[
              RowBox[{"1766939903756880259849715", " ", 
                SuperscriptBox["z", "6"]}], "27022921852094686980734976"], 
             "+", 
             FractionBox[
              RowBox[{"48800311102464949875287316695", " ", 
                SuperscriptBox["z", "7"]}], "941694780701795651904652443648"],
              "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 
             Rational[8029, 23232], 
             Rational[1107624637, 5936984064], 
             Rational[549176554351775, 4551624454569984], 
             Rational[2276290143260542115, 26435834832142467072], 
             Rational[1766939903756880259849715, 27022921852094686980734976], 
             
             Rational[
             48800311102464949875287316695, 941694780701795651904652443648]}, 
            1, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["z", 
              RowBox[{"5", "/", "3"}]], "+", 
             FractionBox[
              RowBox[{"194101", " ", 
                SuperscriptBox["z", 
                 RowBox[{"8", "/", "3"}]]}], "325248"], "+", 
             FractionBox[
              RowBox[{"90730162939", " ", 
                SuperscriptBox["z", 
                 RowBox[{"11", "/", "3"}]]}], "228573886464"], "+", 
             FractionBox[
              RowBox[{"4566970384419395", " ", 
                SuperscriptBox["z", 
                 RowBox[{"14", "/", "3"}]]}], "15930685590994944"], "+", 
             FractionBox[
              RowBox[{"1783621793610601357555", " ", 
                SuperscriptBox["z", 
                 RowBox[{"17", "/", "3"}]]}], "8142237128299879858176"], "+", 
             
             FractionBox[
              RowBox[{"2996610429359673495466025", " ", 
                SuperscriptBox["z", 
                 RowBox[{"20", "/", "3"}]]}], "17196404814969346260467712"], 
             "+", 
             FractionBox[
              RowBox[{"56962795306006345711773371393905", " ", 
                SuperscriptBox["z", 
                 RowBox[{"23", "/", "3"}]]}], 
              "398807739627210458581620309884928"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "z", "]"}], "8"], 
              SeriesData[$CellContext`z, 0, {}, 5, 24, 3], Editable -> 
              False]}], 
           SeriesData[$CellContext`z, 0, {1, 0, 0, 
             Rational[194101, 325248], 0, 0, 
             Rational[90730162939, 228573886464], 0, 0, 
             Rational[4566970384419395, 15930685590994944], 0, 0, 
             Rational[1783621793610601357555, 8142237128299879858176], 0, 0, 
             Rational[2996610429359673495466025, 17196404814969346260467712], 
             0, 0, 
             Rational[
             56962795306006345711773371393905, 
              398807739627210458581620309884928]}, 5, 24, 3], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951368993078*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"ab7b936a-de50-435b-b534-575afb910c5e"],

Cell[BoxData[
 TemplateBox[{"\"u=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1", "+", 
             RowBox[{
               SubscriptBox["x", "1"], " ", "u"}], "+", 
             RowBox[{
               SubscriptBox["x", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"25600", "-", 
                    RowBox[{"1819804305", " ", 
                    SubscriptBox["x", "1"]}], "+", 
                    RowBox[{"8137789902", " ", 
                    SubscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u", "3"]}], "7044370740"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"251724800", "-", 
                    RowBox[{"13549063384725", " ", 
                    SubscriptBox["x", "1"]}], "+", 
                    RowBox[{"44933834490534", " ", 
                    SubscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u", "4"]}], "39053991382560"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"430328345600", "-", 
                    RowBox[{"19308516534473793", " ", 
                    SubscriptBox["x", "1"]}], "+", 
                    RowBox[{"56421032211507150", " ", 
                    SubscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u", "5"]}], "51035755938729408"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"1082216953908761600", "-", 
                    RowBox[{"42531239386307143954185", " ", 
                    SubscriptBox["x", "1"]}], "+", 
                    RowBox[{"115679647568910837992382", " ", 
                    SubscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u", "6"]}], "110044317670207124117760"], "+", 
             
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"47220383523842432000", "-", 
                    RowBox[{"1674368668743336841924275", " ", 
                    SubscriptBox["x", "1"]}], "+", 
                    RowBox[{"4345674950851515766157706", " ", 
                    SubscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u", "7"]}], "4357754979740202115063296"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Subscript[$CellContext`x, 1], 
             Subscript[$CellContext`x, 2], 
             Rational[1, 7044370740] (25600 - 1819804305 
              Subscript[$CellContext`x, 1] + 
              8137789902 Subscript[$CellContext`x, 2]), 
             Rational[1, 39053991382560] (251724800 - 13549063384725 
              Subscript[$CellContext`x, 1] + 
              44933834490534 Subscript[$CellContext`x, 2]), 
             Rational[1, 51035755938729408] (430328345600 - 19308516534473793 
              Subscript[$CellContext`x, 1] + 
              56421032211507150 Subscript[$CellContext`x, 2]), 
             Rational[1, 110044317670207124117760] (1082216953908761600 - 
              42531239386307143954185 Subscript[$CellContext`x, 1] + 
              115679647568910837992382 Subscript[$CellContext`x, 2]), 
             Rational[1, 4357754979740202115063296] (47220383523842432000 - 
              1674368668743336841924275 Subscript[$CellContext`x, 1] + 
              4345674950851515766157706 Subscript[$CellContext`x, 2])}, 0, 8, 
            1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"2", ",", "1"}]], " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["225175", "2587464"]}], "+", 
                   FractionBox[
                    RowBox[{"343", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}], "396"]}], ")"}], " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["1704348577", "16906489776"]}], "+", 
                   FractionBox[
                    RowBox[{"79565", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}], "107811"]}], ")"}], " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             FractionBox[
              RowBox[{"5", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "401427869024"}], "+", 
                    RowBox[{"2574329932449", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "20084909853888"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "275363632622646881"}], "+", 
                    RowBox[{"1636484145245052246", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "2887165621676692224"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "3397245253158319108277"}], "+", 
                    RowBox[{"19198991149994913084432", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "37729480344071013983232"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "316825253281134438680228"}], "+", 
                    RowBox[{"1726862828867876869885683", " ", 
                    SubscriptBox["x", 
                    RowBox[{"2", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "3735218554063030384339968"], 
             "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Subscript[$CellContext`x, 2, 1], 0, Rational[-225175, 2587464] + 
             Rational[343, 396] Subscript[$CellContext`x, 2, 1], 0, 
             Rational[-1704348577, 16906489776] + 
             Rational[79565, 107811] Subscript[$CellContext`x, 2, 1], 0, 
             Rational[5, 20084909853888] (-401427869024 + 
              2574329932449 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 2887165621676692224] (-275363632622646881 + 
              1636484145245052246 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[1, 37729480344071013983232] (-3397245253158319108277 + 
              19198991149994913084432 Subscript[$CellContext`x, 2, 1]), 0, 
             Rational[
              1, 3735218554063030384339968] (-316825253281134438680228 + 
              1726862828867876869885683 Subscript[$CellContext`x, 2, 1])}, 1, 
            16, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             RowBox[{
               SubscriptBox["x", 
                RowBox[{"3", ",", "1"}]], " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["1002647", "3881196"]}], "+", 
                   FractionBox[
                    RowBox[{"3431", " ", 
                    SubscriptBox["x", 
                    RowBox[{"3", ",", "1"}]]}], "2970"]}], ")"}], " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["82115535665", "236690856864"]}], "+", 
                   FractionBox[
                    RowBox[{"857579", " ", 
                    SubscriptBox["x", 
                    RowBox[{"3", ",", "1"}]]}], "745360"]}], ")"}], " ", 
               SuperscriptBox["u", "4"]}], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "4835591418601"}], "+", 
                    RowBox[{"14129985527550", " ", 
                    SubscriptBox["x", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", "5"]}], "12781306270656"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "117165948722609211995"}], "+", 
                    RowBox[{"318676715065870077114", " ", 
                    SubscriptBox["x", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", "6"]}], "303152390276052683520"], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "50738444507373843694675"}], "+", 
                    RowBox[{"131687119722773205035082", " ", 
                    SubscriptBox["x", 
                    RowBox[{"3", ",", "1"}]]}]}], ")"}], " ", 
                SuperscriptBox["u", "7"]}], "132053181204248548941312"], "+", 
             
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Subscript[$CellContext`x, 3, 1], Rational[-1002647, 3881196] + 
             Rational[3431, 2970] Subscript[$CellContext`x, 3, 1], 
             Rational[-82115535665, 236690856864] + 
             Rational[857579, 745360] Subscript[$CellContext`x, 3, 1], 
             Rational[1, 12781306270656] (-4835591418601 + 
              14129985527550 Subscript[$CellContext`x, 3, 1]), 
             Rational[1, 303152390276052683520] (-117165948722609211995 + 
              318676715065870077114 Subscript[$CellContext`x, 3, 1]), 
             Rational[1, 132053181204248548941312] (-50738444507373843694675 + 
              131687119722773205035082 Subscript[$CellContext`x, 3, 1])}, 1, 
            8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             FractionBox[
              RowBox[{"343", " ", 
                SuperscriptBox["u", 
                 RowBox[{"5", "/", "2"}]]}], "396"], "+", 
             FractionBox[
              RowBox[{"79565", " ", 
                SuperscriptBox["u", 
                 RowBox[{"7", "/", "2"}]]}], "107811"], "+", 
             FractionBox[
              RowBox[{"130016663255", " ", 
                SuperscriptBox["u", 
                 RowBox[{"9", "/", "2"}]]}], "202877877312"], "+", 
             FractionBox[
              RowBox[{"250456710322169", " ", 
                SuperscriptBox["u", 
                 RowBox[{"11", "/", "2"}]]}], "441868016785536"], "+", 
             FractionBox[
              RowBox[{"122430052736933177", " ", 
                SuperscriptBox["u", 
                 RowBox[{"13", "/", "2"}]]}], "240597135139724352"], "+", 
             FractionBox[
              RowBox[{"17443058877453301716017", " ", 
                SuperscriptBox["u", 
                 RowBox[{"15", "/", "2"}]]}], "37729480344071013983232"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 3, 16, 2], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 0, 
             Rational[343, 396], 0, 
             Rational[79565, 107811], 0, 
             Rational[130016663255, 202877877312], 0, 
             Rational[250456710322169, 441868016785536], 0, 
             Rational[122430052736933177, 240597135139724352], 0, 
             Rational[17443058877453301716017, 37729480344071013983232]}, 3, 
            16, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", "2"], "+", 
             FractionBox[
              RowBox[{"3431", " ", 
                SuperscriptBox["u", "3"]}], "2970"], "+", 
             FractionBox[
              RowBox[{"857579", " ", 
                SuperscriptBox["u", "4"]}], "745360"], "+", 
             FractionBox[
              RowBox[{"784999195975", " ", 
                SuperscriptBox["u", "5"]}], "710072570592"], "+", 
             FractionBox[
              RowBox[{"48772071482379871", " ", 
                SuperscriptBox["u", "6"]}], "46396141762481280"], "+", 
             FractionBox[
              RowBox[{"6718045083296255741", " ", 
                SuperscriptBox["u", "7"]}], "6736719783912281856"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 2, 8, 1], Editable -> 
              False]}], 
           SeriesData[$CellContext`u, 0, {1, 
             Rational[3431, 2970], 
             Rational[857579, 745360], 
             Rational[784999195975, 710072570592], 
             Rational[48772071482379871, 46396141762481280], 
             Rational[6718045083296255741, 6736719783912281856]}, 2, 8, 1], 
           Editable -> False]}}, RowSpacings -> 1, ColumnAlignments -> Center,
         ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\"\\n suitably chosen \\!\\(\\*SubscriptBox[\\(x\\), \\(i\\)]\\):\\n\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{"1.`", "+", 
             RowBox[{"0.0005631080267175071`", " ", "u"}], "+", 
             RowBox[{"0.00023895225428346553`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.00013420600159490576`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.00008601373072895158`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.000059555903132282096`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.00004338658580129572`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.00003276429561164376`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 0, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {1., 0.0005631080267175071, 
            0.00023895225428346553`, 0.00013420600159490576`, 
            0.00008601373072895158, 0.000059555903132282096`, 
            0.00004338658580129572, 0.00003276429561164376}, 0, 8, 1], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SqrtBox["u"], "+", 
             RowBox[{"0.22959776368506316`", " ", 
               SuperscriptBox["u", 
                RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"0.11184340468348293`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.06863386006859305`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.047207711618656174`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.034764014463912404`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.026790726261584297`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 1, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.22959776368506316`, 0, 0.11184340468348293`, 0, 
             0.06863386006859305, 0, 0.047207711618656174`, 0, 
             0.034764014463912404`, 0, 0.026790726261584297`}, 1, 15, 2], 
           Editable -> False]}, {
          InterpretationBox[
           RowBox[{"u", "+", 
             RowBox[{"0.4848371767187775`", " ", 
               SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"0.3017585039563459`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"0.21090110836897577`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"0.15766392174483904`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"0.12317359616376157`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.09926581631508188`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 1, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0.4848371767187775, 0.3017585039563459, 0.21090110836897577`, 
             0.15766392174483904`, 0.12317359616376157`, 0.09926581631508188},
             1, 8, 1], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", 
              RowBox[{"3", "/", "2"}]], "+", 
             RowBox[{"0.8661616161616161`", " ", 
               SuperscriptBox["u", 
                RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"0.73800447078684`", " ", 
               SuperscriptBox["u", 
                RowBox[{"7", "/", "2"}]]}], "+", 
             RowBox[{"0.6408617094068425`", " ", 
               SuperscriptBox["u", 
                RowBox[{"9", "/", "2"}]]}], "+", 
             RowBox[{"0.5668133940631644`", " ", 
               SuperscriptBox["u", 
                RowBox[{"11", "/", "2"}]]}], "+", 
             RowBox[{"0.5088591460818234`", " ", 
               SuperscriptBox["u", 
                RowBox[{"13", "/", "2"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], 
               RowBox[{"15", "/", "2"}]], 
              SeriesData[$CellContext`u, 0, {}, 3, 15, 2], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 0, 0.8661616161616161, 0, 0.73800447078684, 0, 
             0.6408617094068425, 0, 0.5668133940631644, 0, 
             0.5088591460818234}, 3, 15, 2], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["u", "2"], "+", 
             RowBox[{"1.1552188552188551`", " ", 
               SuperscriptBox["u", "3"]}], "+", 
             RowBox[{"1.150556777932811`", " ", 
               SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"1.1055196728984087`", " ", 
               SuperscriptBox["u", "5"]}], "+", 
             RowBox[{"1.0512096400614914`", " ", 
               SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"0.9972279237945116`", " ", 
               SuperscriptBox["u", "7"]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "u", "]"}], "8"], 
              SeriesData[$CellContext`u, 0, {}, 2, 8, 1], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`u, 0, {
            1, 1.1552188552188551`, 1.150556777932811, 1.1055196728984087`, 
             1.0512096400614914`, 0.9972279237945116}, 2, 8, 1], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513691118803`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"f0d4995c-103b-4a6a-b25c-2e4845402585"],

Cell[BoxData[
 TemplateBox[{"\"w=0-> \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["w", 
               RowBox[{"2", "/", "33"}]]], "-", 
             FractionBox[
              RowBox[{"31", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "33"}]]}], "1188"], "-", 
             FractionBox[
              RowBox[{"3350077", " ", 
                SuperscriptBox["w", 
                 RowBox[{"64", "/", "33"}]]}], "361304064"], "-", 
             FractionBox[
              RowBox[{"8682905677", " ", 
                SuperscriptBox["w", 
                 RowBox[{"97", "/", "33"}]]}], "1716916912128"], "-", 
             FractionBox[
              RowBox[{"23846839967485", " ", 
                SuperscriptBox["w", 
                 RowBox[{"130", "/", "33"}]]}], "7252257036828672"], "-", 
             FractionBox[
              RowBox[{"91278282287613889", " ", 
                SuperscriptBox["w", 
                 RowBox[{"163", "/", "33"}]]}], "38770566118886080512"], "-", 
             
             FractionBox[
              RowBox[{"84507340095403532476523", " ", 
                SuperscriptBox["w", 
                 RowBox[{"196", "/", "33"}]]}], "47164858930418343575814144"],
              "-", 
             FractionBox[
              RowBox[{"106257577366175440989778715", " ", 
                SuperscriptBox["w", 
                 RowBox[{"229", "/", "33"}]]}], 
              "74709136545782656224089604096"], "-", 
             FractionBox[
              RowBox[{"6614032117221084576979429029391", " ", 
                SuperscriptBox["w", 
                 RowBox[{"262", "/", "33"}]]}], 
              "5680285069848946918029980778627072"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -2, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-31, 1188], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-3350077, 361304064], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-8682905677, 1716916912128], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 
             Rational[-23846839967485, 7252257036828672], 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 
             Rational[-91278282287613889, 38770566118886080512], 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 
             Rational[-84507340095403532476523, 47164858930418343575814144], 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             
             Rational[-106257577366175440989778715, 
              74709136545782656224089604096], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             
             Rational[-6614032117221084576979429029391, 
              5680285069848946918029980778627072]}, -2, 264, 33], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["w", 
              RowBox[{"4", "/", "33"}]], "+", 
             FractionBox[
              RowBox[{"259", " ", 
                SuperscriptBox["w", 
                 RowBox[{"37", "/", "33"}]]}], "4752"], "+", 
             FractionBox[
              RowBox[{"7843519", " ", 
                SuperscriptBox["w", 
                 RowBox[{"70", "/", "33"}]]}], "361304064"], "+", 
             FractionBox[
              RowBox[{"587696345", " ", 
                SuperscriptBox["w", 
                 RowBox[{"103", "/", "33"}]]}], "47692136448"], "+", 
             FractionBox[
              RowBox[{"177901721563175", " ", 
                SuperscriptBox["w", 
                 RowBox[{"136", "/", "33"}]]}], "21756771110486016"], "+", 
             FractionBox[
              RowBox[{"2451229009314025525", " ", 
                SuperscriptBox["w", 
                 RowBox[{"169", "/", "33"}]]}], "413552705268118192128"], "+", 
             FractionBox[
              RowBox[{"23836202641434271597925", " ", 
                SuperscriptBox["w", 
                 RowBox[{"202", "/", "33"}]]}], "5240539881157593730646016"], 
             "+", 
             FractionBox[
              RowBox[{"2826542525884292233849025", " ", 
                SuperscriptBox["w", 
                 RowBox[{"235", "/", "33"}]]}], 
              "778220172351902669000933376"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 4, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[259, 4752], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[7843519, 361304064], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[587696345, 47692136448], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[177901721563175, 21756771110486016], 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 
             Rational[2451229009314025525, 413552705268118192128], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[23836202641434271597925, 5240539881157593730646016], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             2826542525884292233849025, 778220172351902669000933376]}, 4, 264,
             33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"3", " ", 
               SuperscriptBox["w", 
                RowBox[{"16", "/", "33"}]]}], "+", 
             FractionBox[
              RowBox[{"665", " ", 
                SuperscriptBox["w", 
                 RowBox[{"49", "/", "33"}]]}], "1056"], "+", 
             FractionBox[
              RowBox[{"107783893", " ", 
                SuperscriptBox["w", 
                 RowBox[{"82", "/", "33"}]]}], "361304064"], "+", 
             FractionBox[
              RowBox[{"38971888711", " ", 
                SuperscriptBox["w", 
                 RowBox[{"115", "/", "33"}]]}], "214614614016"], "+", 
             FractionBox[
              RowBox[{"2722577320166089", " ", 
                SuperscriptBox["w", 
                 RowBox[{"148", "/", "33"}]]}], "21756771110486016"], "+", 
             FractionBox[
              RowBox[{"9603135960012712751", " ", 
                SuperscriptBox["w", 
                 RowBox[{"181", "/", "33"}]]}], "103388176317029548032"], "+", 
             FractionBox[
              RowBox[{"569471082892896207997289", " ", 
                SuperscriptBox["w", 
                 RowBox[{"214", "/", "33"}]]}], "7860809821736390595969024"], 
             "+", 
             FractionBox[
              RowBox[{"1639982501607448409796488969", " ", 
                SuperscriptBox["w", 
                 RowBox[{"247", "/", "33"}]]}], 
              "28015926204668496084033601536"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 16, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[665, 1056], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[107783893, 361304064], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[38971888711, 214614614016], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 
             Rational[2722577320166089, 21756771110486016], 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 
             Rational[9603135960012712751, 103388176317029548032], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[569471082892896207997289, 7860809821736390595969024], 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             1639982501607448409796488969, 28015926204668496084033601536]}, 
            16, 264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"2", " ", 
               SuperscriptBox["w", 
                RowBox[{"1", "/", "33"}]]}], "+", 
             FractionBox[
              RowBox[{"529", " ", 
                SuperscriptBox["w", 
                 RowBox[{"34", "/", "33"}]]}], "19008"], "+", 
             FractionBox[
              RowBox[{"39731", " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "33"}]]}], "3763584"], "+", 
             FractionBox[
              RowBox[{"13481406809", " ", 
                SuperscriptBox["w", 
                 RowBox[{"100", "/", "33"}]]}], "2289222549504"], "+", 
             FractionBox[
              RowBox[{"42132426257315", " ", 
                SuperscriptBox["w", 
                 RowBox[{"133", "/", "33"}]]}], "10878385555243008"], "+", 
             FractionBox[
              RowBox[{"2309520083512054267", " ", 
                SuperscriptBox["w", 
                 RowBox[{"166", "/", "33"}]]}], "827105410536236384256"], "+", 
             FractionBox[
              RowBox[{"2097777802390062993085", " ", 
                SuperscriptBox["w", 
                 RowBox[{"199", "/", "33"}]]}], "982601227717048824496128"], 
             "+", 
             FractionBox[
              RowBox[{"254060612803817389635500341", " ", 
                SuperscriptBox["w", 
                 RowBox[{"232", "/", "33"}]]}], 
              "149418273091565312448179208192"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 1, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[529, 19008], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[39731, 3763584], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[13481406809, 2289222549504], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 
             Rational[42132426257315, 10878385555243008], 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 
             Rational[2309520083512054267, 827105410536236384256], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 
             Rational[2097777802390062993085, 982601227717048824496128], 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             254060612803817389635500341, 149418273091565312448179208192]}, 1,
             264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"2", " ", 
               SuperscriptBox["w", 
                RowBox[{"25", "/", "33"}]]}], "+", 
             FractionBox[
              RowBox[{"12455", " ", 
                SuperscriptBox["w", 
                 RowBox[{"58", "/", "33"}]]}], "19008"], "+", 
             FractionBox[
              RowBox[{"1969817", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "33"}]]}], "5645376"], "+", 
             FractionBox[
              RowBox[{"192509489965", " ", 
                SuperscriptBox["w", 
                 RowBox[{"124", "/", "33"}]]}], "858458456064"], "+", 
             FractionBox[
              RowBox[{"72278514800081", " ", 
                SuperscriptBox["w", 
                 RowBox[{"157", "/", "33"}]]}], "453266064801792"], "+", 
             FractionBox[
              RowBox[{"99919952875533555949", " ", 
                SuperscriptBox["w", 
                 RowBox[{"190", "/", "33"}]]}], "827105410536236384256"], "+", 
             FractionBox[
              RowBox[{"93923526078857697416861", " ", 
                SuperscriptBox["w", 
                 RowBox[{"223", "/", "33"}]]}], "982601227717048824496128"], 
             "+", 
             FractionBox[
              RowBox[{"7776232683349633844367622505", " ", 
                SuperscriptBox["w", 
                 RowBox[{"256", "/", "33"}]]}], 
              "99612182061043541632119472128"], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 25, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[12455, 19008], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1969817, 5645376], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[192509489965, 858458456064], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 
             Rational[72278514800081, 453266064801792], 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 
             Rational[99919952875533555949, 827105410536236384256], 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 
             Rational[93923526078857697416861, 982601227717048824496128], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[
             7776232683349633844367622505, 99612182061043541632119472128]}, 
            25, 264, 33], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951369116806*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"9f6714e3-f7fd-453f-8fe2-68a43f0916d9"],

Cell[BoxData[
 TemplateBox[{"\"Suitable scaling of w=0 soluion gives\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951369118969*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"5f1c7ff8-41d0-488b-b8cc-89abbdd068f2"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"4", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"2", "/", "11"}]]}], 
              SuperscriptBox["w", 
               RowBox[{"2", "/", "33"}]]], "-", 
             FractionBox[
              RowBox[{"31", " ", 
                SuperscriptBox["w", 
                 RowBox[{"31", "/", "33"}]]}], 
              RowBox[{"198", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"3350077", " ", 
                SuperscriptBox["w", 
                 RowBox[{"64", "/", "33"}]]}], 
              RowBox[{"60217344", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"8682905677", " ", 
                SuperscriptBox["w", 
                 RowBox[{"97", "/", "33"}]]}], 
              RowBox[{"286152818688", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"23846839967485", " ", 
                SuperscriptBox["w", 
                 RowBox[{"130", "/", "33"}]]}], 
              RowBox[{"1208709506138112", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"91278282287613889", " ", 
                SuperscriptBox["w", 
                 RowBox[{"163", "/", "33"}]]}], 
              RowBox[{"6461761019814346752", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"84507340095403532476523", " ", 
                SuperscriptBox["w", 
                 RowBox[{"196", "/", "33"}]]}], 
              RowBox[{"7860809821736390595969024", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"106257577366175440989778715", " ", 
                SuperscriptBox["w", 
                 RowBox[{"229", "/", "33"}]]}], 
              RowBox[{"12451522757630442704014934016", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"6614032117221084576979429029391", " ", 
                SuperscriptBox["w", 
                 RowBox[{"262", "/", "33"}]]}], 
              RowBox[{"946714178308157819671663463104512", " ", 
                RowBox[{"(", 
                  RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"7", "/", "11"}]], " ", 
                    SuperscriptBox["3", 
                    RowBox[{"9", "/", "11"}]]}], ")"}]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, -2, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[4, 11] 3^Rational[2, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, Rational[-31, 198] 2^Rational[-7, 11] 3^Rational[-9, 11], 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[-3350077, 60217344] 
             2^Rational[-7, 11] 3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[-8682905677, 286152818688] 2^Rational[-7, 11] 
             3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-23846839967485, 1208709506138112] 2^Rational[-7, 11] 
             3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-91278282287613889, 6461761019814346752] 
             2^Rational[-7, 11] 3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[-84507340095403532476523, 
               7860809821736390595969024] 2^Rational[-7, 11] 
             3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-106257577366175440989778715, 
               12451522757630442704014934016] 2^Rational[-7, 11] 
             3^Rational[-9, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[-6614032117221084576979429029391, 
               946714178308157819671663463104512] 2^Rational[-7, 11] 
             3^Rational[-9, 11]}, -2, 264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"4", "/", "33"}]], 
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"259", " ", 
                SuperscriptBox["w", 
                 RowBox[{"37", "/", "33"}]]}], 
              RowBox[{"4752", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"7843519", " ", 
                SuperscriptBox["w", 
                 RowBox[{"70", "/", "33"}]]}], 
              RowBox[{"361304064", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"587696345", " ", 
                SuperscriptBox["w", 
                 RowBox[{"103", "/", "33"}]]}], 
              RowBox[{"47692136448", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"177901721563175", " ", 
                SuperscriptBox["w", 
                 RowBox[{"136", "/", "33"}]]}], 
              RowBox[{"21756771110486016", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"2451229009314025525", " ", 
                SuperscriptBox["w", 
                 RowBox[{"169", "/", "33"}]]}], 
              RowBox[{"413552705268118192128", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"23836202641434271597925", " ", 
                SuperscriptBox["w", 
                 RowBox[{"202", "/", "33"}]]}], 
              RowBox[{"5240539881157593730646016", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"2826542525884292233849025", " ", 
                SuperscriptBox["w", 
                 RowBox[{"235", "/", "33"}]]}], 
              RowBox[{"778220172351902669000933376", " ", 
                SuperscriptBox["2", 
                 RowBox[{"8", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"4", "/", "11"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 4, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[-8, 11] 3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, Rational[259, 4752] 2^Rational[-8, 11] 3^Rational[-4, 11], 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[7843519, 361304064] 
             2^Rational[-8, 11] 3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[587696345, 47692136448] 2^Rational[-8, 11] 
             3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[177901721563175, 21756771110486016] 2^Rational[-8, 11] 
             3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2451229009314025525, 413552705268118192128] 
             2^Rational[-8, 11] 3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[
              23836202641434271597925, 5240539881157593730646016] 
             2^Rational[-8, 11] 3^Rational[-4, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[
              2826542525884292233849025, 778220172351902669000933376] 
             2^Rational[-8, 11] 3^Rational[-4, 11]}, 4, 264, 33], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"16", "/", "33"}]], 
              RowBox[{"4", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"665", " ", 
                SuperscriptBox["w", 
                 RowBox[{"49", "/", "33"}]]}], 
              RowBox[{"12672", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"107783893", " ", 
                SuperscriptBox["w", 
                 RowBox[{"82", "/", "33"}]]}], 
              RowBox[{"4335648768", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"38971888711", " ", 
                SuperscriptBox["w", 
                 RowBox[{"115", "/", "33"}]]}], 
              RowBox[{"2575375368192", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"2722577320166089", " ", 
                SuperscriptBox["w", 
                 RowBox[{"148", "/", "33"}]]}], 
              RowBox[{"261081253325832192", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"9603135960012712751", " ", 
                SuperscriptBox["w", 
                 RowBox[{"181", "/", "33"}]]}], 
              RowBox[{"1240658115804354576384", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"569471082892896207997289", " ", 
                SuperscriptBox["w", 
                 RowBox[{"214", "/", "33"}]]}], 
              RowBox[{"94329717860836687151628288", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"1639982501607448409796488969", " ", 
                SuperscriptBox["w", 
                 RowBox[{"247", "/", "33"}]]}], 
              RowBox[{"336191114456021953008403218432", " ", 
                SuperscriptBox["2", 
                 RowBox[{"10", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"5", "/", "11"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 16, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[1, 4] 2^Rational[-10, 11] 3^Rational[-5, 11], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, Rational[665, 12672] 2^Rational[-10, 11] 
             3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[107783893, 4335648768] 2^Rational[-10, 11] 
             3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[38971888711, 2575375368192] 2^Rational[-10, 11] 
             3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2722577320166089, 261081253325832192] 
             2^Rational[-10, 11] 3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, Rational[9603135960012712751, 1240658115804354576384] 
             2^Rational[-10, 11] 3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, Rational[
              569471082892896207997289, 94329717860836687151628288] 
             2^Rational[-10, 11] 3^Rational[-5, 11], 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, Rational[
              1639982501607448409796488969, 336191114456021953008403218432] 
             2^Rational[-10, 11] 3^Rational[-5, 11]}, 16, 264, 33], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"9", "/", "11"}]], " ", 
                SuperscriptBox["w", 
                 RowBox[{"1", "/", "33"}]]}], 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "11"}]]], "+", 
             FractionBox[
              RowBox[{"529", " ", 
                SuperscriptBox["w", 
                 RowBox[{"34", "/", "33"}]]}], 
              RowBox[{"19008", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"39731", " ", 
                SuperscriptBox["w", 
                 RowBox[{"67", "/", "33"}]]}], 
              RowBox[{"3763584", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"13481406809", " ", 
                SuperscriptBox["w", 
                 RowBox[{"100", "/", "33"}]]}], 
              RowBox[{"2289222549504", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"42132426257315", " ", 
                SuperscriptBox["w", 
                 RowBox[{"133", "/", "33"}]]}], 
              RowBox[{"10878385555243008", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"2309520083512054267", " ", 
                SuperscriptBox["w", 
                 RowBox[{"166", "/", "33"}]]}], 
              RowBox[{"827105410536236384256", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"2097777802390062993085", " ", 
                SuperscriptBox["w", 
                 RowBox[{"199", "/", "33"}]]}], 
              RowBox[{"982601227717048824496128", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"254060612803817389635500341", " ", 
                SuperscriptBox["w", 
                 RowBox[{"232", "/", "33"}]]}], 
              RowBox[{"149418273091565312448179208192", " ", 
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"1", "/", "11"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 1, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            2^Rational[9, 11] 3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, Rational[529, 19008] 2^Rational[-2, 11] 3^Rational[-1, 11], 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[39731, 3763584] 
             2^Rational[-2, 11] 3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[13481406809, 2289222549504] 2^Rational[-2, 11] 
             3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[42132426257315, 10878385555243008] 2^Rational[-2, 11] 
             3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[2309520083512054267, 827105410536236384256] 
             2^Rational[-2, 11] 3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[2097777802390062993085, 982601227717048824496128] 
             2^Rational[-2, 11] 3^Rational[-1, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[
              254060612803817389635500341, 149418273091565312448179208192] 
             2^Rational[-2, 11] 3^Rational[-1, 11]}, 1, 264, 33], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             FractionBox[
              SuperscriptBox["w", 
               RowBox[{"25", "/", "33"}]], 
              RowBox[{"72", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"12455", " ", 
                SuperscriptBox["w", 
                 RowBox[{"58", "/", "33"}]]}], 
              RowBox[{"2737152", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"1969817", " ", 
                SuperscriptBox["w", 
                 RowBox[{"91", "/", "33"}]]}], 
              RowBox[{"812934144", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"192509489965", " ", 
                SuperscriptBox["w", 
                 RowBox[{"124", "/", "33"}]]}], 
              RowBox[{"123618017673216", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"72278514800081", " ", 
                SuperscriptBox["w", 
                 RowBox[{"157", "/", "33"}]]}], 
              RowBox[{"65270313331458048", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"99919952875533555949", " ", 
                SuperscriptBox["w", 
                 RowBox[{"190", "/", "33"}]]}], 
              RowBox[{"119103179117218039332864", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"93923526078857697416861", " ", 
                SuperscriptBox["w", 
                 RowBox[{"223", "/", "33"}]]}], 
              RowBox[{"141494576791255030727442432", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             FractionBox[
              RowBox[{"7776232683349633844367622505", " ", 
                SuperscriptBox["w", 
                 RowBox[{"256", "/", "33"}]]}], 
              RowBox[{"14344154216790269995025203986432", " ", 
                SuperscriptBox["2", 
                 RowBox[{"6", "/", "11"}]], " ", 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "11"}]]}]], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "w", "]"}], "8"], 
              SeriesData[$CellContext`w, 0, {}, 25, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`w, 0, {
            Rational[1, 72] 2^Rational[-6, 11] 3^Rational[-3, 11], 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, Rational[12455, 2737152] 2^Rational[-6, 11] 
             3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[1969817, 812934144] 2^Rational[-6, 11] 
             3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[192509489965, 123618017673216] 2^Rational[-6, 11] 
             3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[72278514800081, 65270313331458048] 2^Rational[-6, 11] 
             3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             Rational[99919952875533555949, 119103179117218039332864] 
             2^Rational[-6, 11] 3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[
              93923526078857697416861, 141494576791255030727442432] 
             2^Rational[-6, 11] 3^Rational[-3, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
             0, 0, Rational[
              7776232683349633844367622505, 14344154216790269995025203986432] 
             2^Rational[-6, 11] 3^Rational[-3, 11]}, 25, 264, 33], Editable -> 
           False]}}, RowSpacings -> 1, ColumnAlignments -> Center, 
        ColumnAlignments -> Left], Column], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.97995136912037*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"5784bdfb-3f14-4a33-a24f-ab67b66c840a"],

Cell[BoxData[
 TemplateBox[{"\"q series solution:\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951369123802*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"af64445e-0bd6-480a-898d-b941f75c8832"],

Cell[BoxData[
 TemplateBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      TagBox[
       GridBox[{{
          InterpretationBox[
           RowBox[{
             FractionBox["1", 
              SuperscriptBox["q", 
               RowBox[{"2", "/", "33"}]]], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"64", "/", "33"}]]}], "+", 
             RowBox[{"4", " ", 
               SuperscriptBox["q", 
                RowBox[{"97", "/", "33"}]]}], "+", 
             RowBox[{"10", " ", 
               SuperscriptBox["q", 
                RowBox[{"130", "/", "33"}]]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["q", 
                RowBox[{"163", "/", "33"}]]}], "+", 
             RowBox[{"29", " ", 
               SuperscriptBox["q", 
                RowBox[{"196", "/", "33"}]]}], "+", 
             RowBox[{"44", " ", 
               SuperscriptBox["q", 
                RowBox[{"229", "/", "33"}]]}], "+", 
             RowBox[{"77", " ", 
               SuperscriptBox["q", 
                RowBox[{"262", "/", "33"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, -2, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 44, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77}, -2, 264, 33], Editable -> 
           False]}, {
          InterpretationBox[
           RowBox[{
             SuperscriptBox["q", 
              RowBox[{"4", "/", "33"}]], "+", 
             RowBox[{"4", " ", 
               SuperscriptBox["q", 
                RowBox[{"37", "/", "33"}]]}], "+", 
             RowBox[{"7", " ", 
               SuperscriptBox["q", 
                RowBox[{"70", "/", "33"}]]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["q", 
                RowBox[{"103", "/", "33"}]]}], "+", 
             RowBox[{"26", " ", 
               SuperscriptBox["q", 
                RowBox[{"136", "/", "33"}]]}], "+", 
             RowBox[{"50", " ", 
               SuperscriptBox["q", 
                RowBox[{"169", "/", "33"}]]}], "+", 
             RowBox[{"81", " ", 
               SuperscriptBox["q", 
                RowBox[{"202", "/", "33"}]]}], "+", 
             RowBox[{"136", " ", 
               SuperscriptBox["q", 
                RowBox[{"235", "/", "33"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 4, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 136}, 4, 264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"16", "/", "33"}]]}], "+", 
             RowBox[{"6", " ", 
               SuperscriptBox["q", 
                RowBox[{"49", "/", "33"}]]}], "+", 
             RowBox[{"13", " ", 
               SuperscriptBox["q", 
                RowBox[{"82", "/", "33"}]]}], "+", 
             RowBox[{"24", " ", 
               SuperscriptBox["q", 
                RowBox[{"115", "/", "33"}]]}], "+", 
             RowBox[{"46", " ", 
               SuperscriptBox["q", 
                RowBox[{"148", "/", "33"}]]}], "+", 
             RowBox[{"76", " ", 
               SuperscriptBox["q", 
                RowBox[{"181", "/", "33"}]]}], "+", 
             RowBox[{"130", " ", 
               SuperscriptBox["q", 
                RowBox[{"214", "/", "33"}]]}], "+", 
             RowBox[{"208", " ", 
               SuperscriptBox["q", 
                RowBox[{"247", "/", "33"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 16, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 76, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 208}, 16, 264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"2", " ", 
               SuperscriptBox["q", 
                RowBox[{"1", "/", "33"}]]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["q", 
                RowBox[{"34", "/", "33"}]]}], "+", 
             RowBox[{"8", " ", 
               SuperscriptBox["q", 
                RowBox[{"67", "/", "33"}]]}], "+", 
             RowBox[{"17", " ", 
               SuperscriptBox["q", 
                RowBox[{"100", "/", "33"}]]}], "+", 
             RowBox[{"32", " ", 
               SuperscriptBox["q", 
                RowBox[{"133", "/", "33"}]]}], "+", 
             RowBox[{"55", " ", 
               SuperscriptBox["q", 
                RowBox[{"166", "/", "33"}]]}], "+", 
             RowBox[{"96", " ", 
               SuperscriptBox["q", 
                RowBox[{"199", "/", "33"}]]}], "+", 
             RowBox[{"154", " ", 
               SuperscriptBox["q", 
                RowBox[{"232", "/", "33"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 1, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 154}, 1, 264, 33], Editable -> False]}, {
          InterpretationBox[
           RowBox[{
             RowBox[{"2", " ", 
               SuperscriptBox["q", 
                RowBox[{"25", "/", "33"}]]}], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["q", 
                RowBox[{"58", "/", "33"}]]}], "+", 
             RowBox[{"8", " ", 
               SuperscriptBox["q", 
                RowBox[{"91", "/", "33"}]]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["q", 
                RowBox[{"124", "/", "33"}]]}], "+", 
             RowBox[{"28", " ", 
               SuperscriptBox["q", 
                RowBox[{"157", "/", "33"}]]}], "+", 
             RowBox[{"49", " ", 
               SuperscriptBox["q", 
                RowBox[{"190", "/", "33"}]]}], "+", 
             RowBox[{"80", " ", 
               SuperscriptBox["q", 
                RowBox[{"223", "/", "33"}]]}], "+", 
             RowBox[{"131", " ", 
               SuperscriptBox["q", 
                RowBox[{"256", "/", "33"}]]}], "+", 
             InterpretationBox[
              SuperscriptBox[
               RowBox[{"O", "[", "q", "]"}], "8"], 
              SeriesData[$CellContext`q, 0, {}, 25, 264, 33], Editable -> 
              False]}], 
           
           SeriesData[$CellContext`q, 0, {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            49, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
             0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
            0, 131}, 25, 264, 33], Editable -> False]}}, RowSpacings -> 1, 
        ColumnAlignments -> Center, ColumnAlignments -> Left], Column], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.97995136912498*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"f5255c17-c1b4-486c-869e-cec1deca81b0"],

Cell[BoxData[
 TemplateBox[{"\"S matrix \""},
  "Row",
  BaseStyle->{{
    FontWeight -> Bold, FontFamily -> "Times", FontColor -> GrayLevel[1], 
     Background -> RGBColor[0, 0, 
       Rational[2, 3]]}},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
               RowBox[{"FontColor", "\[Rule]", 
                 RowBox[{"GrayLevel", "[", "1", "]"}]}], ",", 
               RowBox[{"Background", "\[Rule]", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}]}]}], "}"}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375072257*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"3d3306fc-cf13-4110-984f-e2df248fad1a"],

Cell[BoxData[
 TemplateBox[{
  "\"Comparing solution at \\!\\(\\*FractionBox[\\(1\\), \\(2\\)]\\), from \
Frobenius solutions about w=0 and u=0\""},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(#& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", #, "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375073121*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"e524fa70-afa3-4a6d-82c9-f0a7962321e7"],

Cell[BoxData[
 TemplateBox[{"\"C:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.103239123355\"", ShowStringCharacters -> False], 
           0.10323912335465656576081954793454957301262033925539651521994111047\
331780904893`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.545766890822\"", ShowStringCharacters -> 
            False], -0.\
54576689082206186146165045292407589447788983420632699214448453847139293129697`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.155637026401\"", ShowStringCharacters -> False], 
           0.15563702640109680751326386128351507063501725687747455425627550598\
258538038103`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.657247418796\"", ShowStringCharacters -> False], 
           0.65724741879581047781374311727155368464611305718091744768497021969\
38094955853`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.364985678699\"", ShowStringCharacters -> 
            False], -0.\
3649856786989017263408120841281129840283653465150292643018864629121457404195`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.672396508360\"", ShowStringCharacters -> 
            False], -1.\
67239650835990445959657482147752109647277767387452469254346569709045535803457`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-16.251416278799\"", ShowStringCharacters -> 
            False], -16.\
25141627879945385100408778378950687415313699407082828077845062751516157384941`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-7.744683621769\"", ShowStringCharacters -> 
            False], -7.\
74468362176898027169315998182805010466374758089669240218691517843657843274222`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"6.422889739474\"", ShowStringCharacters -> False], 
           6.42288973947409316968100844196328691765616480318679970175834616006\
56434535794`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"32.091386138354\"", ShowStringCharacters -> False], 
           32.0913861383540974371865138472598714049753081169027536459093788976\
7759362619577`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-13.094771182399\"", ShowStringCharacters -> 
            False], -13.\
09477118239946942978642145400508898423636936932687298950943730713343352996696`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-132.246106026334\"", ShowStringCharacters -> 
            False], -132.\
24610602633377314371714538683738622870516205147931046009538764118764948852613`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"74.848794034114\"", ShowStringCharacters -> False], 
           74.8487940341144956940831309050386447234657664388952510647985857356\
3956523909063`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"43.225790591907\"", ShowStringCharacters -> False], 
           43.2257905919065329694586438888460340859577552548023194027176013587\
7074145472951`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-58.241187174537\"", ShowStringCharacters -> 
            False], -58.\
24118717453650666938870487519565213283201784293518296925096910444271191140506`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"50.330003389538\"", ShowStringCharacters -> False], 
           50.3300033895376383657853410339820365401270452560716852833414921226\
7546604869408`53.49998634527416, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"164.552733180098\"", ShowStringCharacters -> False], 
           164.552733180097748935090419522791380563191713805614426458541979702\
14410741684678`53.49998634527416, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"63.959330199048\"", ShowStringCharacters -> False], 
           63.9593301990478410898756766520703224972236770974897883508048167267\
0092384853684`53.49998634527416, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-92.781192109581\"", ShowStringCharacters -> 
            False], -92.\
78119210958090148933466955379059642380253283712680610493242690631667286206988`\
53.49998634527416, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-371.623259698686\"", ShowStringCharacters -> 
            False], -371.\
6232596986858255285336147701423924990646048173842696742477222153422109797248`\
53.49998634527416, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"233.883265129571\"", ShowStringCharacters -> False], 
           233.883265129570744548217585431043396663804095806442877310775399739\
0073677524982`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1349.111304808250\"", ShowStringCharacters -> False], 
           1349.11130480825013784853975471908897536584211157949516177312585273\
052816543313476`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-566.818114401473\"", ShowStringCharacters -> 
            False], -566.\
81811440147267748403186090116349544807087466704765844668086833442953340562032`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-547.255946608289\"", ShowStringCharacters -> 
            False], -547.\
25594660828929073033225829791400589827563192135144009512451027677396398717449`\
53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"668.131081560624\"", ShowStringCharacters -> False], 
           668.131081560624262572842342220218672379635783781451557288468230817\
85919236102036`53.37504760866586, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375074114*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"b0168032-e555-413a-8f3b-daedc44bc725"],

Cell[BoxData[
 TemplateBox[{"\"S:\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"0.169891128487\"", ShowStringCharacters -> False], 
           0.16989112848706920781130329884338024016490258387024936783443257556\
115338650415`51.983911326900085, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.455734159399\"", ShowStringCharacters -> False], 
           0.45573415939877515698654909556162166516551458606535995114698045534\
345674509856`51.619174060286454, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.596884784777\"", ShowStringCharacters -> False], 
           0.59688478477669792557223003794646090328909798448157078194328556848\
565791948209`52.07711607089712, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.548528723047\"", ShowStringCharacters -> False], 
           0.54852872304654215366349188992736962156480156554731273336182067909\
254477720491`52.041665060376054, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.326018674882\"", ShowStringCharacters -> False], 
           0.32601867488245119691565241037704012837084855607342166254448581778\
68773563238`51.465072073925484, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.455734139384\"", ShowStringCharacters -> False], 
           0.45573413938419880153112653589533766183883134450762864832064595732\
683438817342`52.83248840799061, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.326018672666\"", ShowStringCharacters -> False], 
           0.32601867266556401196624503937359105631093927940328419842107668197\
809707335979`51.9366474135331, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.548528728513\"", ShowStringCharacters -> 
            False], -0.\
54852872851311734518140669920717359741993063224009142677106181421192979083455`\
52.525408639111326, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.169891121182\"", ShowStringCharacters -> 
            False], -0.\
16989112118239909433201781422812395046943738419362827353647529298060804360068`\
51.969620599445534, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.596884780365\"", ShowStringCharacters -> False], 
           0.59688478036494559145998789160758363434466157104609792537700706465\
411852273625`52.02686690375467, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.596884787127\"", ShowStringCharacters -> False], 
           0.59688478712677864595385739918249445987144123923361151447721304645\
791334292775`52.60210855811405, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.548528737335\"", ShowStringCharacters -> 
            False], -0.\
54852873733463834463297247530523784942032965403072974722136184193674607748355`\
51.74427805031177, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.455734146153\"", ShowStringCharacters -> False], 
           0.45573414615304538612442794555814610473218748684032994136331563138\
900011385367`51.984634347350344, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.326018677921\"", ShowStringCharacters -> 
            False], -0.\
32601867792120556280463062845107445160911735490506220767510514159425701278206`\
51.91672180213665, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.169891107754\"", ShowStringCharacters -> False], 
           0.16989110775407922723143564200888391952558578111075331691466969402\
772699087159`51.26860700794528, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.548528730267\"", ShowStringCharacters -> False], 
           0.54852873026727634907048424047878840744824026951021778912698981584\
295227970082`52.91029098923361, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.169891132538\"", ShowStringCharacters -> 
            False], -0.\
16989113253806111809513734011557525812330258550573449814021875383670584771627`\
51.65834768312047, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.326018676395\"", ShowStringCharacters -> 
            False], -0.\
32601867639545818494245090006327972132164160902067765428265377802352719193863`\
52.318135107360455, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.596884791361\"", ShowStringCharacters -> False], 
           0.59688479136087028135564410219033636895439710553434179064129397908\
461114339879`52.42608490393946, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.455734145707\"", ShowStringCharacters -> 
            False], -0.\
4557341457071272852670167493699926631068423104810853035381090431479870053135`\
51.90930388681343, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"0.326018679481\"", ShowStringCharacters -> False], 
           0.32601867948094842667931588176080004334080568148540987208837824901\
596843260898`52.766945676464545, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.596884785880\"", ShowStringCharacters -> False], 
           0.59688478587954215188154798720011289143573480667755354465605468321\
553124185512`52.23260549364005, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.169891126216\"", ShowStringCharacters -> False], 
           0.16989112621561382802854643787655596191201368971741329558681036782\
635297764407`52.01350215235313, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.455734140153\"", ShowStringCharacters -> 
            False], -0.\
45573414015329192405742501943435716684591170153534780557886841109466423353854`\
52.51255056445347, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.548528738667\"", ShowStringCharacters -> 
            False], -0.\
54852873866654888725762038596545377016242645564820529826011886801286171710998`\
52.26886169746312, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375075831*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"ea86eda7-6c2b-41d1-88f2-7bffa68c72f5"],

Cell[BoxData[
 TemplateBox[{"\"Multiplicities: \"", 
   RowBox[{"{", 
     RowBox[{
       RowBox[{
         SubscriptBox["m", "1"], "\[Rule]", "1"}], ",", 
       RowBox[{
         SubscriptBox["m", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
         SubscriptBox["m", "3"], "\[Rule]", "1"}], ",", 
       RowBox[{
         SubscriptBox["m", "4"], "\[Rule]", "1"}]}], "}"}]},
  "Row",
  BaseStyle->{{FontWeight -> Bold, FontFamily -> "Times"}},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"FontWeight", "\[Rule]", "Bold"}], ",", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "}"}], 
           "}"}]}]}], "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375077271*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"30664b46-4b91-4b03-ba8f-345372205c6a"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(TraditionalForm\\`\\*OverscriptBox[\\(S\\), \\(_\\)]\\):\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 
           1.`51.6828813312361, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682507105917\"", ShowStringCharacters -> False], 
           2.68250710591672889451588125705265656757530522219027341863442720313\
012034218814`51.463297704910204, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513336982879\"", ShowStringCharacters -> False], 
           3.51333698287917462380446372077283835292834670735378054709089833256\
590141506476`51.726988131602994, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.228707278193\"", ShowStringCharacters -> False], 
           3.22870727819252726027970323523794134593133551356693843178153937702\
934147023014`51.71079887227523, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985869278\"", ShowStringCharacters -> False], 
           1.91898586927842559127116060615402756176168004138893398873598646906\
780059567645`51.35019319068991, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682506988108\"", ShowStringCharacters -> False], 
           2.68250698810847996656331577234054839402573616760397183187590086516\
480537118549`51.926352738973485, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985856230\"", ShowStringCharacters -> False], 
           1.91898585622955597287822849765793206235142239083989301006773527323\
37553792464`51.65860672996744, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707310369\"", ShowStringCharacters -> 
            False], -3.\
22870731036945868806751749325243229050394945686388704907384693431948843743891`\
51.874194267174666, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-0.999999957004\"", ShowStringCharacters -> 
            False], -0.\
99999995700381662933470833535356708046121076320876034647870440374359233463523`\
51.675677189511816, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513336956911\"", ShowStringCharacters -> False], 
           3.51333695691105978814351605209559620654702677098966536758572980018\
586041306153`51.703828250054606, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513336996712\"", ShowStringCharacters -> False], 
           3.51333699671203771271200040367497148632113746495269180535033335198\
567520941466`51.89018114872037, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707362294\"", ShowStringCharacters -> 
            False], -3.\
22870736229401224192181064190149126508805873466535965425836570492571443503023`\
51.54674221562168, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682507027951\"", ShowStringCharacters -> False], 
           2.68250702795074038870474265390637739941216149879074395150545268814\
702623440175`51.683242690999236, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.918985887165\"", ShowStringCharacters -> 
            False], -1.\
9189858871649061447290451424731973097980624795469547941614249208531042955628`\
51.64798850458578, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.999999877963\"", ShowStringCharacters -> False], 
           0.99999987796308044326221717356260348472906958461603162542412315505\
571250352191`51.19210584003698, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"3.228707320695\"", ShowStringCharacters -> False], 
           3.22870732069465353202660326803820876232626805883442950883367918945\
168685030583`51.93528572141859, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000023845\"", ShowStringCharacters -> 
            False], -1.\
00000002384463477498275643252830454474113393351330298876746819865999260390392`\
51.49028129498522, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.918985878184\"", ShowStringCharacters -> 
            False], -1.\
91898587818417012013840408599614614503338608612666931538002260969718378564345`\
51.818605206726026, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337021634\"", ShowStringCharacters -> False], 
           3.51333702163441990598851894770463030217688810782821948522445584314\
88691887646`51.84996850667628, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.682507025326\"", ShowStringCharacters -> 
            False], -2.\
68250702532601180617989930376926502645809109908439445557219240165435627788989`\
51.64397747603836, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985896346\"", ShowStringCharacters -> False], 
           1.91898589634574376564932030977844180598211563936766771633473496131\
62878160517`51.91765877036529, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513336989371\"", ShowStringCharacters -> False], 
           3.51333698937065087762932356146617161258162275195163739780419666674\
269894683146`51.78966493904027, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"0.999999986630\"", ShowStringCharacters -> False], 
           0.99999998662993530026706256678670275098584014966588494975532083663\
080138470088`51.69742476988018, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.682506992635\"", ShowStringCharacters -> 
            False], -2.\
68250699263545632710256473083042649600847986761629641217411487190184986351231`\
51.87129055340212, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707370134\"", ShowStringCharacters -> 
            False], -3.\
22870737013380090237574710881857726684329054408470476703687914154411653557813`\
51.80239377396798, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513750782213`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"9e381e6f-249f-4127-9944-8de6e260cd7f"],

Cell[BoxData[
 TemplateBox[{"\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "11"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"-", "1"}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "11"], "]"}]}]}], "1"}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"-", "1"}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}]}]}, {
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{"1", "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}]}], "1", 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}]}], 
         RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"2", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "11"], "]"}]}], "-", 
           RowBox[{"2", " ", 
             RowBox[{
               
               TemplateBox[{"Cos"}, "InactiveHead", BaseStyle -> "Inactive", 
                Tooltip -> "Inactive[Cos]", SyntaxForm -> "Symbol"], "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "11"], "]"}]}]}]}}, RowSpacings -> 
       1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
       Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\"=\"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682507065662\"", ShowStringCharacters -> False], 
           2.6825070656623624`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337091666\"", ShowStringCharacters -> False], 
           3.513337091666135, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.228707415120\"", ShowStringCharacters -> False], 
           3.228707415119565, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985947229\"", ShowStringCharacters -> False], 
           1.918985947228995, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682507065662\"", ShowStringCharacters -> False], 
           2.6825070656623624`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985947229\"", ShowStringCharacters -> False], 
           1.918985947228995, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707415120\"", ShowStringCharacters -> 
            False], -3.228707415119565, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337091666\"", ShowStringCharacters -> False], 
           3.513337091666135, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337091666\"", ShowStringCharacters -> False], 
           3.513337091666135, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707415120\"", ShowStringCharacters -> 
            False], -3.228707415119565, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"2.682507065662\"", ShowStringCharacters -> False], 
           2.6825070656623624`, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.918985947229\"", ShowStringCharacters -> 
            False], -1.918985947228995, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"3.228707415120\"", ShowStringCharacters -> False], 
           3.228707415119565, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.000000000000\"", ShowStringCharacters -> False], -1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-1.918985947229\"", ShowStringCharacters -> 
            False], -1.918985947228995, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337091666\"", ShowStringCharacters -> False], 
           3.513337091666135, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.682507065662\"", ShowStringCharacters -> 
            False], -2.6825070656623624`, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}, {
         TagBox[
          InterpretationBox[
           StyleBox["\"1.918985947229\"", ShowStringCharacters -> False], 
           1.918985947228995, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"3.513337091666\"", ShowStringCharacters -> False], 
           3.513337091666135, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox["\"1.000000000000\"", ShowStringCharacters -> False], 1., 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-2.682507065662\"", ShowStringCharacters -> 
            False], -2.6825070656623624`, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 12}]& ], 
         TagBox[
          InterpretationBox[
           StyleBox[
           "\"-3.228707415120\"", ShowStringCharacters -> 
            False], -3.228707415119565, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 12}]& ]}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.979951375080114*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"9e1f10e3-4af8-4b62-ad97-fadd5be08536"],

Cell[BoxData[
 TemplateBox[{"\"Error Estimate: \"", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\"1.22\"", "\[Times]", 
        SuperscriptBox["10", "\"-8\""]}], ShowStringCharacters -> False], 
     1.217822558018743033819669983893748196335885580631079119096713864351234`\
41.520190952210974*^-8, AutoDelete -> True], ScientificForm[#, 3]& ]},
  "Row",
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\[InvisibleSpace]"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
           RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.979945444200033*^9, 3.9799513790114613`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"fe85dd69-f008-430e-9540-b463269ee313"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{970.5, 528},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e47fec87-9315-4e4e-abce-d113e75349ab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 943, 19, 138, "Title",ExpressionUUID->"b78a9a47-5c41-4294-89aa-9bed563181b4"],
Cell[CellGroupData[{
Cell[1544, 45, 849, 22, 63, "Subsection",ExpressionUUID->"53d28693-de09-4c3a-8977-d1af02d17bf4"],
Cell[2396, 69, 40380, 778, 1001, "Text",ExpressionUUID->"efcdbd20-7393-4d2a-891a-93b1f024876c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42813, 852, 326, 5, 65, "Section",ExpressionUUID->"1b478d91-383d-4aad-ad45-0025cb03b48e"],
Cell[CellGroupData[{
Cell[43164, 861, 154, 3, 43, "Subsubsection",ExpressionUUID->"a9f19c97-d521-4e42-aead-fc56bb00ef47"],
Cell[43321, 866, 247, 4, 29, "Input",ExpressionUUID->"bc6ca680-781f-46ed-bab3-93ef52fae46b"],
Cell[43571, 872, 378, 6, 29, "Input",ExpressionUUID->"612d5d4e-1b4d-486b-bc21-a3c4c9085c32"],
Cell[43952, 880, 5462, 167, 480, "Input",ExpressionUUID->"3a87744b-8773-41ae-a8b1-6056c8de480c"],
Cell[49417, 1049, 11822, 234, 381, "Input",ExpressionUUID->"58b9fad3-17a3-4817-b3ad-fe23645cf5e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[61276, 1288, 205, 4, 35, "Subsubsection",ExpressionUUID->"53f6fbe4-5052-4c87-ba15-4ef7cd8536ab"],
Cell[61484, 1294, 6331, 166, 640, "Input",ExpressionUUID->"52119b63-1c28-444a-ac4a-7690d5a9363a"],
Cell[67818, 1462, 10424, 259, 800, "Input",ExpressionUUID->"16e0dcb2-7321-4ca6-bd27-b7563bed843e"],
Cell[78245, 1723, 11010, 278, 808, "Input",ExpressionUUID->"bc5619c6-689d-4097-a126-8599d3bdc6ab"],
Cell[89258, 2003, 17172, 421, 812, "Input",ExpressionUUID->"a59c7de5-a035-4492-ac21-fb74ad65dd1e"],
Cell[106433, 2426, 18398, 453, 870, "Input",ExpressionUUID->"93410c08-c727-4b71-becf-1c0e84089ca6"],
Cell[124834, 2881, 18378, 452, 888, "Input",ExpressionUUID->"dbcb37be-ae5a-4949-a658-1cc5c8ea76e5"],
Cell[143215, 3335, 25960, 651, 1048, "Input",ExpressionUUID->"11aeb061-3551-46f0-9723-abf4b1a85872"],
Cell[169178, 3988, 26691, 681, 1129, "Input",ExpressionUUID->"8ab333c9-4738-48de-8b59-cc63db9ef725"],
Cell[195872, 4671, 15743, 397, 827, "Input",ExpressionUUID->"22684123-750b-4a1e-87c6-1d2ed0c98761"]
}, Closed]],
Cell[CellGroupData[{
Cell[211652, 5073, 156, 3, 35, "Subsubsection",ExpressionUUID->"6bf6516c-1dcd-4191-bc0e-77da3f6a64ab"],
Cell[211811, 5078, 7599, 179, 682, "Input",ExpressionUUID->"144f996e-bc72-4b2f-ac6d-cb28b99fa28c"]
}, Closed]],
Cell[CellGroupData[{
Cell[219447, 5262, 357, 10, 35, "Subsubsection",ExpressionUUID->"8f0b359f-9217-4c20-ba44-cc16f5b9c105"],
Cell[219807, 5274, 16685, 385, 968, "Input",ExpressionUUID->"a39c0023-abcb-401c-9d34-14d2c19e4fe5"]
}, Closed]],
Cell[CellGroupData[{
Cell[236529, 5664, 158, 3, 35, "Subsubsection",ExpressionUUID->"0f076a40-7e40-4572-ae99-1c3e322086bc"],
Cell[236690, 5669, 4000, 92, 249, "Input",ExpressionUUID->"67149276-adc6-4e98-b493-2b04606b06a0"],
Cell[240693, 5763, 5240, 114, 383, "Input",ExpressionUUID->"e9e7069a-d3d9-42cf-b124-c5ab3fae9441"],
Cell[245936, 5879, 3294, 72, 340, "Input",ExpressionUUID->"38bbdb24-b271-4ff3-834a-bc844fd88007"]
}, Closed]],
Cell[CellGroupData[{
Cell[249267, 5956, 264, 4, 35, "Subsubsection",ExpressionUUID->"f4e9a5b6-0db4-4038-a3b4-eda0b0bf2826"],
Cell[249534, 5962, 20222, 514, 1652, "Input",ExpressionUUID->"b4025235-d57b-4f77-8677-31ffd4e13f2f"]
}, Closed]],
Cell[CellGroupData[{
Cell[269793, 6481, 168, 3, 35, "Subsubsection",ExpressionUUID->"fa5f0865-33a1-46f5-9b3e-ed190d22d7fe"],
Cell[269964, 6486, 13720, 278, 775, "Input",ExpressionUUID->"f328c34c-9e59-46e9-abc8-d2fc1a29bfa5"],
Cell[283687, 6766, 612, 13, 29, "Input",ExpressionUUID->"d31a3195-95ea-4d7b-86c2-f226ba16d5a3"],
Cell[284302, 6781, 7821, 173, 325, "Input",ExpressionUUID->"879183de-76cf-4234-9d13-6175742bae53"],
Cell[292126, 6956, 364, 8, 29, "Input",ExpressionUUID->"dff4cc25-3ff7-4663-b0c4-09b41fe66634"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292539, 6970, 153, 3, 65, "Section",ExpressionUUID->"a916374f-e186-44a9-b457-87a03ecf00a8"],
Cell[292695, 6975, 200, 4, 33, "Text",ExpressionUUID->"d551e979-fea4-c94d-a2ae-fabad91d2ba1"],
Cell[CellGroupData[{
Cell[292920, 6983, 465, 7, 29, "Input",ExpressionUUID->"86d7708d-445f-4bf1-961a-843227edf49d"],
Cell[293388, 6992, 14390, 381, 956, "Print",ExpressionUUID->"453e8a7f-038f-42d3-8aef-2a4f2d43dc6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307815, 7378, 132, 2, 29, "Input",ExpressionUUID->"a6be1cec-d701-2e45-bff1-569a17a4a4ea"],
Cell[CellGroupData[{
Cell[307972, 7384, 767, 21, 48, "Print",ExpressionUUID->"1ffc23c2-3fda-40a7-b62a-886de2f23758"],
Cell[308742, 7407, 1158, 29, 37, "Print",ExpressionUUID->"ebd2f23a-9ea3-4753-aaf1-9aebe99fc3ba"],
Cell[309903, 7438, 729, 20, 37, "Print",ExpressionUUID->"5e278350-f887-4788-a24d-cfc75e582f75"],
Cell[310635, 7460, 1122, 28, 23, "Print",ExpressionUUID->"e31dba1c-c073-4ae1-8254-5847becce211"],
Cell[311760, 7490, 631, 17, 23, "Print",ExpressionUUID->"184c36ad-c96b-44bd-a22f-24ddf3864062"],
Cell[312394, 7509, 7680, 177, 90, "Print",ExpressionUUID->"162de003-de55-48f6-8dc4-bce14efec648"],
Cell[320077, 7688, 12665, 288, 180, "Print",ExpressionUUID->"192835ae-188c-4bde-b42d-c23d75a6c40f"],
Cell[332745, 7978, 8723, 199, 91, "Print",ExpressionUUID->"b52b7c9e-6b98-4181-bf78-79bb7b85aaf3"],
Cell[341471, 8179, 600, 16, 23, "Print",ExpressionUUID->"0e83f493-d41d-4786-ab82-080d14a8e82a"],
Cell[342074, 8197, 15458, 351, 101, "Print",ExpressionUUID->"315c7723-7d53-4bcd-beb2-4a44293fdb4d"],
Cell[357535, 8550, 581, 16, 23, "Print",ExpressionUUID->"fdb059bc-cb73-48b2-8246-9a699590f7e7"],
Cell[358119, 8568, 5770, 140, 76, "Print",ExpressionUUID->"f1d03ae8-1b7b-4fbd-906a-6345f0a66aa9"],
Cell[363892, 8710, 1121, 28, 23, "Print",ExpressionUUID->"5f4389df-ef10-408b-a8b2-1a38676c7e1b"],
Cell[365016, 8740, 675, 18, 37, "Print",ExpressionUUID->"0afcc5a8-8be5-4717-8531-1c2ec8bf4199"],
Cell[365694, 8760, 3792, 85, 53, "Print",ExpressionUUID->"ce86d908-8c72-4d33-b33c-75a6ceae19aa"],
Cell[369489, 8847, 3766, 83, 53, "Print",ExpressionUUID->"f951e120-0f25-4551-a941-4b3f91f89d27"],
Cell[373258, 8932, 1007, 27, 23, "Print",ExpressionUUID->"1284d79b-2585-4e5f-b7cd-038e2e395e0f"],
Cell[374268, 8961, 3751, 83, 53, "Print",ExpressionUUID->"7674bf73-9f5c-4d99-ae91-8016f101d6c2"],
Cell[378022, 9046, 6315, 151, 146, "Print",ExpressionUUID->"6d6493f0-358f-429d-9523-321afcb2d84b"],
Cell[384340, 9199, 984, 25, 23, "Print",ExpressionUUID->"6bf8ab09-a5ef-4ec6-8bb5-63dfd5174a14"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385373, 9230, 132, 2, 29, "Input",ExpressionUUID->"a05892b8-ad68-4063-aaf4-c28246f5aa66"],
Cell[CellGroupData[{
Cell[385530, 9236, 768, 20, 48, "Print",ExpressionUUID->"2f431e3e-b0ca-4f35-bf98-3b6f8e62549d"],
Cell[386301, 9258, 1160, 29, 37, "Print",ExpressionUUID->"e7470c66-6919-4c77-bfde-c18a28fa424f"],
Cell[387464, 9289, 750, 20, 37, "Print",ExpressionUUID->"29727193-ee06-465a-aad0-2f06d663119f"],
Cell[388217, 9311, 1144, 28, 23, "Print",ExpressionUUID->"35f74440-a9ec-4414-9a1e-2e2b83220b0f"],
Cell[389364, 9341, 653, 17, 23, "Print",ExpressionUUID->"9c5b79f8-0933-4773-b42e-8c6b0504a0b8"],
Cell[390020, 9360, 7478, 172, 90, "Print",ExpressionUUID->"e5002e66-96b8-4b7a-afec-8dcc0c2944b1"],
Cell[397501, 9534, 12823, 290, 180, "Print",ExpressionUUID->"3cf390ad-7994-46e2-91d8-fb444f2f6d91"],
Cell[410327, 9826, 11057, 230, 91, "Print",ExpressionUUID->"bbbea493-8479-456c-a87f-b5283ae54082"],
Cell[421387, 10058, 622, 16, 23, "Print",ExpressionUUID->"2cb9f396-5f16-4b79-98a1-dd82995b33dc"],
Cell[422012, 10076, 18265, 391, 104, "Print",ExpressionUUID->"51042f8a-0837-4857-99ff-27cf60635570"],
Cell[440280, 10469, 603, 16, 23, "Print",ExpressionUUID->"9d976d0d-ab45-490f-b735-c867f7dbe13a"],
Cell[440886, 10487, 5429, 135, 76, "Print",ExpressionUUID->"bce05664-4a8d-4dcc-9fbe-61608198ddfa"],
Cell[446318, 10624, 1143, 28, 23, "Print",ExpressionUUID->"241f1ece-e366-4875-b843-a05b6e1a5f4f"],
Cell[447464, 10654, 699, 18, 37, "Print",ExpressionUUID->"db6172c1-9524-4600-b15a-88b1134dccc9"],
Cell[448166, 10674, 3515, 82, 53, "Print",ExpressionUUID->"c0555ed8-1123-4c23-9102-eee894ca09f6"],
Cell[451684, 10758, 3559, 83, 54, "Print",ExpressionUUID->"8f325978-b22f-4e87-84a1-a81d55de60b6"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[455292, 10847, 132, 2, 29, "Input",ExpressionUUID->"a5db1882-18fe-4df4-b2d5-a1899f08d2eb"],
Cell[CellGroupData[{
Cell[455449, 10853, 800, 22, 48, "Print",ExpressionUUID->"821238e0-eabe-4ffc-ac26-ae30816d400a"],
Cell[456252, 10877, 1189, 30, 37, "Print",ExpressionUUID->"96c7ae3e-d7f1-47d3-b0ac-f5dfc5af9e4f"],
Cell[457444, 10909, 1120, 28, 23, "Print",ExpressionUUID->"9a7d75b5-3d11-4ae9-b5ff-4497f36976fa"],
Cell[458567, 10939, 629, 17, 23, "Print",ExpressionUUID->"7c1a93d9-694d-448e-8d21-6e4743389fb2"],
Cell[459199, 10958, 10264, 231, 123, "Print",ExpressionUUID->"6cf4c86a-9fbe-4985-bd07-58ea6087fb5c"],
Cell[469466, 11191, 17144, 382, 236, "Print",ExpressionUUID->"45af0425-c0dd-4c99-8294-316150ee78c1"],
Cell[486613, 11575, 12132, 268, 120, "Print",ExpressionUUID->"4462e166-8808-4a47-b02a-f89cf0803a2f"],
Cell[498748, 11845, 598, 16, 23, "Print",ExpressionUUID->"5a1e9226-be93-4272-9a74-0df149c48ddf"],
Cell[499349, 11863, 20702, 454, 133, "Print",ExpressionUUID->"0ad23ea6-6abc-4567-b407-cd70c2f8f723"],
Cell[520054, 12319, 581, 16, 23, "Print",ExpressionUUID->"21251c9d-2892-4891-96c6-5a121270ea32"],
Cell[520638, 12337, 8075, 181, 87, "Print",ExpressionUUID->"6e7f210b-b828-40ff-9284-6f4d416b8147"],
Cell[528716, 12520, 1119, 28, 23, "Print",ExpressionUUID->"0a7af10f-4229-439a-9164-d6770a2b154a"],
Cell[529838, 12550, 675, 18, 37, "Print",ExpressionUUID->"3d21154b-7de9-4f25-93b8-028e5f765f46"],
Cell[530516, 12570, 6053, 133, 69, "Print",ExpressionUUID->"8786885b-be0c-4850-85bf-45bf92aa2bf5"],
Cell[536572, 12705, 6031, 133, 69, "Print",ExpressionUUID->"9ead7385-0d60-4df1-8e56-4850e0594502"],
Cell[542606, 12840, 1081, 29, 23, "Print",ExpressionUUID->"bfaa8973-498d-43c4-b5f6-6a3675396e1e"],
Cell[543690, 12871, 6012, 133, 69, "Print",ExpressionUUID->"f71f4ca2-3084-4d9a-88df-dd66a7b200c4"],
Cell[549705, 13006, 9065, 219, 196, "Print",ExpressionUUID->"c8ee536b-854a-4fd8-aa6d-e34e0fd2ca1f"],
Cell[558773, 13227, 985, 25, 23, "Print",ExpressionUUID->"aa12220a-5555-4cf3-98f4-a396749ec8b6"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[559807, 13258, 132, 2, 29, "Input",ExpressionUUID->"c4fcac74-2240-4a41-b3dd-f8fabe2bf520"],
Cell[CellGroupData[{
Cell[559964, 13264, 805, 22, 48, "Print",ExpressionUUID->"2ff725ca-d257-42a0-bffc-4b47f6bb8099"],
Cell[560772, 13288, 1194, 30, 37, "Print",ExpressionUUID->"75478a13-fdf6-40ca-a0c5-f6e44881e770"],
Cell[561969, 13320, 729, 20, 37, "Print",ExpressionUUID->"1e6fabb7-3da7-4b17-a261-af59f180cbf1"],
Cell[562701, 13342, 1125, 28, 23, "Print",ExpressionUUID->"91fde377-553c-4abf-b43d-c6b2229b8b27"],
Cell[563829, 13372, 634, 17, 23, "Print",ExpressionUUID->"1cd0a504-5e7d-4cad-b289-959114d757fe"],
Cell[564466, 13391, 10850, 245, 123, "Print",ExpressionUUID->"9117230d-1970-4892-a1d8-4c475143ee12"],
Cell[575319, 13638, 16426, 374, 238, "Print",ExpressionUUID->"6455adec-1ddb-4c0e-ab7d-7d832e8fafe5"],
Cell[591748, 14014, 9878, 222, 120, "Print",ExpressionUUID->"b7790c80-00a3-4669-98f5-3993d0b2c453"],
Cell[601629, 14238, 603, 16, 23, "Print",ExpressionUUID->"2d4208e7-b358-4742-ae84-aa4974b20a8e"],
Cell[602235, 14256, 16503, 373, 130, "Print",ExpressionUUID->"53e2ae0b-4f8c-489d-95ac-a9cf25fb8961"],
Cell[618741, 14631, 584, 16, 23, "Print",ExpressionUUID->"467a9344-080f-4e93-99a9-113b1033a5f2"],
Cell[619328, 14649, 6590, 159, 87, "Print",ExpressionUUID->"dd9932f8-fb9b-4a24-8c38-47221dfbcd6f"],
Cell[625921, 14810, 1126, 28, 23, "Print",ExpressionUUID->"0159050d-2233-4b38-a25d-ea31a9727f2c"],
Cell[627050, 14840, 680, 18, 37, "Print",ExpressionUUID->"23ca1939-eab2-4557-806e-928c086dc95f"],
Cell[627733, 14860, 6073, 135, 69, "Print",ExpressionUUID->"017cc5d6-6817-440a-9c96-b6bb69b8ec55"],
Cell[633809, 14997, 6112, 135, 71, "Print",ExpressionUUID->"ed620e8f-6915-44e6-9b56-5664e7aa2fc2"],
Cell[639924, 15134, 1084, 29, 23, "Print",ExpressionUUID->"eb4eb56e-dbc1-41e0-a149-f07ae3c14b36"],
Cell[641011, 15165, 6095, 135, 71, "Print",ExpressionUUID->"cf19ba88-cbbe-444b-be47-0cdca9b9d7de"],
Cell[647109, 15302, 12921, 303, 113, "Print",ExpressionUUID->"9c3f5619-5cf0-46af-b724-c727b0783946"],
Cell[660033, 15607, 991, 25, 23, "Print",ExpressionUUID->"3cbc5d45-96e4-40e0-8c08-74b0a366b2b4"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[661073, 15638, 132, 2, 29, "Input",ExpressionUUID->"760287a6-cacd-467c-9a93-d8741c2f9a26"],
Cell[CellGroupData[{
Cell[661230, 15644, 817, 22, 48, "Print",ExpressionUUID->"d841d615-5e44-4616-986d-5ea7eda852cf"],
Cell[662050, 15668, 1208, 30, 37, "Print",ExpressionUUID->"07e61b43-a074-41b3-9794-4fa4f5914c8b"],
Cell[663261, 15700, 698, 19, 37, "Print",ExpressionUUID->"87db98d3-cbf3-4e11-9863-a42a6d43e704"],
Cell[663962, 15721, 1097, 27, 23, "Print",ExpressionUUID->"920b081f-2d27-4750-a6ae-f6e0bd345c03"],
Cell[665062, 15750, 604, 16, 23, "Print",ExpressionUUID->"4332c351-ca6b-4fb7-aaf4-59e807cad7f7"],
Cell[665669, 15768, 15104, 335, 156, "Print",ExpressionUUID->"ab7b936a-de50-435b-b534-575afb910c5e"],
Cell[680776, 16105, 21708, 478, 293, "Print",ExpressionUUID->"f0d4995c-103b-4a6a-b25c-2e4845402585"],
Cell[702487, 16585, 16751, 349, 149, "Print",ExpressionUUID->"9f6714e3-f7fd-453f-8fe2-68a43f0916d9"],
Cell[719241, 16936, 573, 15, 23, "Print",ExpressionUUID->"5f1c7ff8-41d0-488b-b8cc-89abbdd068f2"],
Cell[719817, 16953, 27100, 571, 165, "Print",ExpressionUUID->"5784bdfb-3f14-4a33-a24f-ab67b66c840a"],
Cell[746920, 17526, 554, 15, 23, "Print",ExpressionUUID->"af64445e-0bd6-480a-898d-b941f75c8832"],
Cell[747477, 17543, 11711, 244, 106, "Print",ExpressionUUID->"f5255c17-c1b4-486c-869e-cec1deca81b0"],
Cell[759191, 17789, 1094, 27, 23, "Print",ExpressionUUID->"3d3306fc-cf13-4110-984f-e2df248fad1a"],
Cell[760288, 17818, 648, 17, 37, "Print",ExpressionUUID->"e524fa70-afa3-4a6d-82c9-f0a7962321e7"],
Cell[760939, 17837, 8969, 198, 86, "Print",ExpressionUUID->"b0168032-e555-413a-8f3b-daedc44bc725"],
Cell[769911, 18037, 8877, 192, 86, "Print",ExpressionUUID->"ea86eda7-6c2b-41d1-88f2-7bffa68c72f5"],
Cell[778791, 18231, 1127, 30, 23, "Print",ExpressionUUID->"30664b46-4b91-4b03-ba8f-345372205c6a"],
Cell[779921, 18263, 8860, 192, 86, "Print",ExpressionUUID->"9e381e6f-249f-4127-9944-8de6e260cd7f"],
Cell[788784, 18457, 23590, 546, 141, "Print",ExpressionUUID->"9e1f10e3-4af8-4b62-ad97-fadd5be08536"],
Cell[812377, 19005, 963, 24, 23, "Print",ExpressionUUID->"fe85dd69-f008-430e-9540-b463269ee313"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


